Radiative corrections to false vacuum decay in quantum mechanics

We consider radiative corrections to false vacuum decay within the framework of quantum mechanics for the general potential of the form 1/2 M q^2 (q-A)(q-B), where M , A and B are arbitrary parameters. For this type of potential we provide analytical results for Green function in the background of corresponding bounce solution together with one loop expression for false vacuum decay rate. Next, we discuss the computation of higher order corrections for false vacuum decay rate and provide numerical expressions for two and three loop contributions.

==> anc/decay23loop.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    588265,      14046]
NotebookOptionsPosition[    576739,      13780]
NotebookOutlinePosition[    577074,      13795]
CellTagsIndexPosition[    577031,      13792]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Load", " ", "Cuba", " ", "library"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7017666436532173`*^9, 
  3.70176665708202*^9}},ExpressionUUID->"18a14f64-eebb-4805-84ff-\
ee8a167e3e28"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Install", "[", "\"\<Suave\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.701755028594757*^9, 
  3.7017550323060627`*^9}},ExpressionUUID->"8ba9292a-be2b-45e0-8c4f-\
5d3a28e867cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["LinkObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False}, 
    PanelBox[
     PaneSelectorBox[{False->GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquarePlusIconMedium"],
            ImageSizeCache->{12., {0., 12.}}],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = True),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[{
           {Thickness[0.038461538461538464`], {
             {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 
              FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1,
                3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
               25.499999999999996`, 2.5}, {25.499999999999996`, 
               1.3953100000000003`}, {24.604699999999998`, 
               0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
               0.49999999999999994`}, {1.3953100000000003`, 
               0.49999999999999994`}, {0.49999999999999994`, 
               1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
               0.49999999999999994`, 23.5}, {0.49999999999999994`, 
               24.604699999999998`}, {1.3953100000000003`, 
               25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
               25.499999999999996`}, {24.604699999999998`, 
               25.499999999999996`}, {25.499999999999996`, 
               24.604699999999998`}, {25.499999999999996`, 23.5}, {
               25.499999999999996`, 2.5}}}]}}, {
             {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
               19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832,
                20.021499999999996`}, {6.930469999999999, 
               20.021499999999996`}, {6.930469999999999, 
               18.212100000000003`}, {16.3832, 18.212100000000003`}, {16.3832,
                16.357399999999995`}, {20.5426, 19.116799999999998`}}}], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445,
                11.079700000000003`}, {9.46445, 12.933999999999997`}, {
               18.917199999999998`, 12.933999999999997`}, {
               18.917199999999998`, 14.7438}, {9.46445, 14.7438}, {9.46445, 
               16.598}, {5.30508, 13.8391}}}], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445,
                11.079700000000003`}, {9.46445, 12.933999999999997`}, {
               18.917199999999998`, 12.933999999999997`}, {
               18.917199999999998`, 14.7438}, {9.46445, 14.7438}, {9.46445, 
               16.598}, {5.30508, 13.8391}}}], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4sIjUTVcAooO8+XdOPpnKDg8YkwNXuen7JA2
W/qycJSgw5sbHEde31CB82PFhGf3n1V1aFVgVz0zR8oBrF9czWFHsFXE/9Wy
Dje0Dj4qiFWDy7cVLYptDVKH65/g6Xbu0HMNOB9sn4I23H6w+SWacD5De8DS
tDQNB7ldC/alskg4aD2+nx6joeFgnPFi/oMZog5B9vlaQa/UHao9k7f0KUhA
+D/UUPVbqML5jCB+oIpDzJHypGv8Eg4eGad3ikiqwM2T57H5LndPGW6eya7m
GzMvKcH1o4cXABG3d/Y=
               "]], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}}}, {{{14.163129999999999`, 
               4.337966249999999}, {16.96813, 4.337966249999999}, {16.96813, 
               5.047809999999999}, {14.98813, 5.047809999999999}, {14.98813, 
               8.29796625}, {14.163129999999999`, 8.29796625}, {
               14.163129999999999`, 4.337966249999999}}}]}}}},
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.7]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], 
         GridBox[{
           {
            RowBox[{
             TagBox["\<\"Name: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              StyleBox[
               PaneBox["\<\"Suave\"\>",
                BaselinePosition->Baseline,
                ContentPadding->False,
                FrameMargins->0,
                ImageSize->{{1, 300}, Automatic},
                StripOnInput->True],
               LineBreakWithin->False],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Link mode: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["Listen",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], True->
      GridBox[{
        {
         PaneBox[
          ButtonBox[
           
           DynamicBox[FEPrivate`FrontEndResource[
            "FEBitmaps", "SquareMinusIconMedium"]],
           Appearance->None,
           ButtonFunction:>(Typeset`open$$ = False),
           Evaluator->Automatic,
           Method->"Preemptive"],
          Alignment->{Center, Center},
          
          ImageSize->
           Dynamic[{
            Automatic, 3.5 CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
             Magnification]}]], 
         GraphicsBox[{
           {Thickness[0.038461538461538464`], {
             {FaceForm[{GrayLevel[0.93], Opacity[1.]}], 
              FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1,
                3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}}}, {{{
               25.499999999999996`, 2.5}, {25.499999999999996`, 
               1.3953100000000003`}, {24.604699999999998`, 
               0.49999999999999994`}, {23.5, 0.49999999999999994`}, {2.5, 
               0.49999999999999994`}, {1.3953100000000003`, 
               0.49999999999999994`}, {0.49999999999999994`, 
               1.3953100000000003`}, {0.49999999999999994`, 2.5}, {
               0.49999999999999994`, 23.5}, {0.49999999999999994`, 
               24.604699999999998`}, {1.3953100000000003`, 
               25.499999999999996`}, {2.5, 25.499999999999996`}, {23.5, 
               25.499999999999996`}, {24.604699999999998`, 
               25.499999999999996`}, {25.499999999999996`, 
               24.604699999999998`}, {25.499999999999996`, 23.5}, {
               25.499999999999996`, 2.5}}}]}}, {
             {FaceForm[{RGBColor[0.5, 0.5, 0.5], Opacity[1.]}], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{20.5426, 
               19.116799999999998`}, {16.3832, 21.876199999999997`}, {16.3832,
                20.021499999999996`}, {6.930469999999999, 
               20.021499999999996`}, {6.930469999999999, 
               18.212100000000003`}, {16.3832, 18.212100000000003`}, {16.3832,
                16.357399999999995`}, {20.5426, 19.116799999999998`}}}], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445,
                11.079700000000003`}, {9.46445, 12.933999999999997`}, {
               18.917199999999998`, 12.933999999999997`}, {
               18.917199999999998`, 14.7438}, {9.46445, 14.7438}, {9.46445, 
               16.598}, {5.30508, 13.8391}}}], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{5.30508, 13.8391}, {9.46445,
                11.079700000000003`}, {9.46445, 12.933999999999997`}, {
               18.917199999999998`, 12.933999999999997`}, {
               18.917199999999998`, 14.7438}, {9.46445, 14.7438}, {9.46445, 
               16.598}, {5.30508, 13.8391}}}], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 
               1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIRIGYC4sIjUTVcAooO8+XdOPpnKDg8YkwNXuen7JA2
W/qycJSgw5sbHEde31CB82PFhGf3n1V1aFVgVz0zR8oBrF9czWFHsFXE/9Wy
Dje0Dj4qiFWDy7cVLYptDVKH65/g6Xbu0HMNOB9sn4I23H6w+SWacD5De8DS
tDQNB7ldC/alskg4aD2+nx6joeFgnPFi/oMZog5B9vlaQa/UHao9k7f0KUhA
+D/UUPVbqML5jCB+oIpDzJHypGv8Eg4eGad3ikiqwM2T57H5LndPGW6eya7m
GzMvKcH1o4cXABG3d/Y=
               "]], 
              FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0,
                1, 0}, {0, 1, 0}}}, {{{14.163129999999999`, 
               4.337966249999999}, {16.96813, 4.337966249999999}, {16.96813, 
               5.047809999999999}, {14.98813, 5.047809999999999}, {14.98813, 
               8.29796625}, {14.163129999999999`, 8.29796625}, {
               14.163129999999999`, 4.337966249999999}}}]}}}},
          AspectRatio->1,
          Axes->False,
          Background->GrayLevel[0.93],
          Frame->True,
          FrameStyle->Directive[
            Thickness[Tiny], 
            GrayLevel[0.7]],
          FrameTicks->None,
          ImageSize->{Automatic, 
            Dynamic[
            3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
              Magnification]), ImageSizeCache -> {45., {0., 9.}}]}], 
         GridBox[{
           {
            RowBox[{
             TagBox["\<\"Name: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox[
              PaneBox["\<\"Suave\"\>",
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0,
               ImageSize->{{1, 500}, Automatic},
               StripOnInput->True],
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Link mode: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["Listen",
              "SummaryItem"]}]},
           {
            RowBox[{
             TagBox["\<\"Link protocol: \"\>",
              "SummaryItemAnnotation"], "\[InvisibleSpace]", 
             TagBox["\<\"SharedMemory\"\>",
              "SummaryItem"]}]}
          },
          AutoDelete->False,
          
          BaseStyle->{
           ShowStringCharacters -> False, NumberMarks -> False, 
            PrintPrecision -> 3, ShowSyntaxStyles -> False},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{Automatic}}}]}
       },
       AutoDelete->False,
       BaselinePosition->{1, 1},
       GridBoxAlignment->{"Rows" -> {{Top}}},
       GridBoxItemSize->{
        "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
      Typeset`open$$],
      ImageSize->Automatic],
     BaselinePosition->Baseline],
    DynamicModuleValues:>{}], "]"}],
  LinkObject["Suave", 63, 4],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.701755033427948*^9, 3.701756641747141*^9, 
  3.701756704173278*^9, 3.701760165057661*^9, 
  3.701760534138941*^9},ExpressionUUID->"859f7b25-d6b8-42b6-9db8-\
798f9c146b60"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Aval", " ", "-", " ", 
     RowBox[{"A", " ", "value"}]}], ",", " ", 
    RowBox[{"Bval", " ", "-", " ", 
     RowBox[{"B", " ", "value", " ", "and", " ", "Mval"}], " ", "-", " ", 
     RowBox[{"M", " ", "value"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"G", "[", 
     RowBox[{"x", ",", "y"}], "]"}], " ", "-", " ", 
    RowBox[{
    "Green", " ", "function", " ", "in", " ", "the", " ", "background", " ", 
     "of", " ", "bounce", " ", "solution"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.701756246394223*^9, 3.7017562792815332`*^9}, {
  3.701851634709085*^9, 
  3.701851661676322*^9}},ExpressionUUID->"d108fc14-e73d-4df4-9ea4-\
5b2e9b9fdca3"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"Aval", ",", "Bval", ",", "Mval", ",", "G"}], "]"}]], "Input",
 CellChangeTimes->{{3.701755262827779*^9, 3.701755263291525*^9}, {
  3.701756230249592*^9, 
  3.7017562368655577`*^9}},ExpressionUUID->"f4e3a113-26cb-414e-8e10-\
2b3e2d2edeca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Mval", "=", "1"}], ",", 
   RowBox[{"Aval", "=", "4"}], ",", 
   RowBox[{"Bval", "=", "8"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.701756690604328*^9, 
  3.701756697268384*^9}},ExpressionUUID->"d38e808e-39bc-493f-8fa5-\
006ec1588699"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "4", ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{3.701756704343976*^9, 3.7017601655864563`*^9, 
  3.7017605343340063`*^9},ExpressionUUID->"87e4699f-a3b2-4c7c-8fd1-\
a0eb8fb1ecba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"res", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"384", "*", "BB", "*", "x", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21"}], "+", 
            RowBox[{"10", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"14", "*", 
             RowBox[{"r", "^", "6"}]}], "+", 
            RowBox[{"45", "*", 
             RowBox[{"r", "^", "8"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"6", "*", 
                RowBox[{"r", "^", "2"}]}], "-", 
               RowBox[{"20", "*", 
                RowBox[{"r", "^", "4"}]}], "-", 
               RowBox[{"22", "*", 
                RowBox[{"r", "^", "6"}]}], "-", 
               RowBox[{"75", "*", 
                RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
             RowBox[{"x", "^", "2"}]}], "+", 
            RowBox[{"24", "*", 
             RowBox[{"r", "^", "6"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", "*", "r"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"r", "^", "3"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"r", "^", "5"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"9", "*", 
             RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{"x", "^", "2"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "*", "r"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"r", "^", "3"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"r", "^", "5"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"r", "^", "5"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"x", "^", "2"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "*", "r"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"r", "^", "3"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"r", "^", "5"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "*", "r"}], "+", 
            RowBox[{"2", "*", 
             RowBox[{"r", "^", "3"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"r", "^", "5"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", "*", 
             RowBox[{"r", "^", "7"}], "*", "y", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "y"}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", "-", "y", "+", 
               RowBox[{"2", "*", 
                RowBox[{"y", "^", "2"}]}]}], ")"}]}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"r", "^", "11"}], "*", 
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"33", "+", 
               RowBox[{"12", "*", "y"}], "-", 
               RowBox[{"55", "*", 
                RowBox[{"y", "^", "2"}]}], "-", 
               RowBox[{"26", "*", 
                RowBox[{"y", "^", "3"}]}], "+", 
               RowBox[{"8", "*", 
                RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"r", "^", "13"}], "*", 
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"15", "+", 
               RowBox[{"5", "*", "y"}], "-", 
               RowBox[{"25", "*", 
                RowBox[{"y", "^", "2"}]}], "-", 
               RowBox[{"7", "*", 
                RowBox[{"y", "^", "3"}]}], "+", 
               RowBox[{"8", "*", 
                RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"r", "^", "9"}], "*", 
             RowBox[{"y", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"51", "-", 
               RowBox[{"17", "*", "y"}], "-", 
               RowBox[{"133", "*", 
                RowBox[{"y", "^", "2"}]}], "-", 
               RowBox[{"41", "*", 
                RowBox[{"y", "^", "3"}]}], "+", 
               RowBox[{"24", "*", 
                RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
            RowBox[{"3", "*", "r", "*", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"8", "*", "y"}], "-", 
               RowBox[{"25", "*", 
                RowBox[{"y", "^", "2"}]}], "-", 
               RowBox[{"25", "*", 
                RowBox[{"y", "^", "3"}]}], "+", 
               RowBox[{"15", "*", 
                RowBox[{"y", "^", "4"}]}], "+", 
               RowBox[{"15", "*", 
                RowBox[{"y", "^", "5"}]}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"r", "^", "5"}], "*", 
             RowBox[{"(", 
              RowBox[{"24", "-", 
               RowBox[{"24", "*", "y"}], "-", 
               RowBox[{"133", "*", 
                RowBox[{"y", "^", "2"}]}], "-", 
               RowBox[{"51", "*", 
                RowBox[{"y", "^", "3"}]}], "+", 
               RowBox[{"51", "*", 
                RowBox[{"y", "^", "4"}]}], "+", 
               RowBox[{"17", "*", 
                RowBox[{"y", "^", "5"}]}]}], ")"}]}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"r", "^", "3"}], "*", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"12", "*", "y"}], "-", 
               RowBox[{"55", "*", 
                RowBox[{"y", "^", "2"}]}], "-", 
               RowBox[{"64", "*", 
                RowBox[{"y", "^", "3"}]}], "+", 
               RowBox[{"33", "*", 
                RowBox[{"y", "^", "4"}]}], "+", 
               RowBox[{"38", "*", 
                RowBox[{"y", "^", "5"}]}]}], ")"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "25"}], "+", 
                  RowBox[{"20", "*", 
                   RowBox[{"r", "^", "2"}]}], "-", 
                  RowBox[{"6", "*", 
                   RowBox[{"r", "^", "4"}]}], "-", 
                  RowBox[{"12", "*", 
                   RowBox[{"r", "^", "6"}]}], "+", 
                  RowBox[{"15", "*", 
                   RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                RowBox[{"y", "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"15", "-", 
                  RowBox[{"12", "*", 
                   RowBox[{"r", "^", "2"}]}], "-", 
                  RowBox[{"6", "*", 
                   RowBox[{"r", "^", "4"}]}], "+", 
                  RowBox[{"20", "*", 
                   RowBox[{"r", "^", "6"}]}], "-", 
                  RowBox[{"25", "*", 
                   RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                RowBox[{"y", "^", "4"}]}], "+", 
               RowBox[{"8", "*", 
                RowBox[{"r", "^", "8"}], "*", 
                RowBox[{"y", "^", "6"}]}]}], ")"}], "*", 
             RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"384", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"ArcTanh", "[", "r", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"256", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "4"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "6"}]}], "+", 
            RowBox[{"r", "^", "8"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "r"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
      ")"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"25", "*", 
          RowBox[{"x", "^", "2"}]}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"x", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"7", "*", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"15", "*", "r", "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"18", "*", 
          RowBox[{"r", "^", "5"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "7"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"r", "^", "9"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x", "^", "2"}]}], "-", 
            RowBox[{"8", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "10"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"25", "*", 
             RowBox[{"x", "^", "2"}]}], "-", 
            RowBox[{"8", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x", "^", "2"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"r", "*", "x"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"25", "*", 
          RowBox[{"x", "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"x", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"9", "*", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"15", "*", "r", "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"18", "*", 
          RowBox[{"r", "^", "5"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "7"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"r", "^", "9"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", "*", 
             RowBox[{"x", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "10"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"25", "*", 
             RowBox[{"x", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", "*", 
             RowBox[{"x", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"r", "*", "x"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"x", "^", "2"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], "*", "r"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"r", "^", "3"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "5"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"256", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"r", "*", "x"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"r", "*", "x"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "4"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "6"}]}], "+", 
            RowBox[{"r", "^", "8"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "4"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "6"}]}], "+", 
            RowBox[{"r", "^", "8"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", "r"}], "+", 
         RowBox[{"4", "*", 
          RowBox[{"r", "^", "3"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "5"}]}], "+", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "*", 
          RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "r"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}]}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"25", "*", 
          RowBox[{"y", "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"y", "^", "4"}]}], "-", 
         RowBox[{"15", "*", "r", "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"18", "*", 
          RowBox[{"r", "^", "5"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "7"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"r", "^", "9"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "10"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"25", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}]}], ")"}], "*", "\[Gamma]", 
       "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"r", "*", "y"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"25", "*", 
          RowBox[{"y", "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"y", "^", "4"}]}], "+", 
         RowBox[{"15", "*", "r", "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"18", "*", 
          RowBox[{"r", "^", "5"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "7"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"r", "^", "9"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "10"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"25", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}]}], ")"}], "*", "\[Gamma]", 
       "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"r", "*", "y"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"y", "^", "2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"y", "^", "2"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"ArcTanh", "[", "r", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"256", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"r", "*", "y"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"r", "*", "y"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"r", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"r", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "6"}]}], "+", 
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "r"}], ")"}]}], ")"}]}]}], "]"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "6"}]}], "+", 
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "6"}]}], "+", 
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "6"}]}], "+", 
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"r", "*", "x"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "r"}], ")"}]}], ")"}]}]}], "]"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"r", "*", "y"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7017556888006773`*^9, 3.7017556922398376`*^9}, {
   3.7017557296591043`*^9, 3.701755729659996*^9}, {3.701755814199189*^9, 
   3.701755837991891*^9}, 3.701755870756193*^9, 
   3.7017566581482573`*^9},ExpressionUUID->"b47ec880-0e73-416d-ae34-\
6ea419644e31"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"res", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Gamma]", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"384", "*", "BB", "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "21"}], "+", 
              RowBox[{"10", "*", 
               RowBox[{"r", "^", "2"}]}], "+", 
              RowBox[{"14", "*", 
               RowBox[{"r", "^", "6"}]}], "+", 
              RowBox[{"45", "*", 
               RowBox[{"r", "^", "8"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"6", "*", 
                  RowBox[{"r", "^", "2"}]}], "-", 
                 RowBox[{"20", "*", 
                  RowBox[{"r", "^", "4"}]}], "-", 
                 RowBox[{"22", "*", 
                  RowBox[{"r", "^", "6"}]}], "-", 
                 RowBox[{"75", "*", 
                  RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
               RowBox[{"x", "^", "2"}]}], "+", 
              RowBox[{"24", "*", 
               RowBox[{"r", "^", "6"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"x", "^", "4"}]}]}], ")"}], "*", "y", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"r", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"9", "*", 
               RowBox[{"r", "^", "2"}]}]}], ")"}], "*", "x", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", "r"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "5"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"r", "^", "5"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", "x", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", "r"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "5"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", "x", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", "r"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "5"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"r", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"9", "*", 
               RowBox[{"r", "^", "2"}]}]}], ")"}], "*", 
            RowBox[{"x", "^", "2"}], "*", "y", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", "r"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "5"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"r", "^", "5"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
            RowBox[{"x", "^", "2"}], "*", "y", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", "r"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "5"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", "r"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "5"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "*", 
            RowBox[{"r", "^", "3"}], "*", 
            RowBox[{"x", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", "r"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "5"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", "*", 
            RowBox[{"r", "^", "3"}], "*", "x", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"x", "^", "2"}]}], ")"}], "*", 
            RowBox[{"y", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], "*", "r"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "5"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "-", 
              RowBox[{"x", "^", "3"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", "*", 
               RowBox[{"r", "^", "7"}], "*", "y", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "+", "y"}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"2", "-", "y", "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"y", "^", "2"}]}]}], ")"}]}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "11"}], "*", 
               RowBox[{"y", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"33", "+", 
                 RowBox[{"12", "*", "y"}], "-", 
                 RowBox[{"55", "*", 
                  RowBox[{"y", "^", "2"}]}], "-", 
                 RowBox[{"26", "*", 
                  RowBox[{"y", "^", "3"}]}], "+", 
                 RowBox[{"8", "*", 
                  RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", 
               RowBox[{"r", "^", "13"}], "*", 
               RowBox[{"y", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"15", "+", 
                 RowBox[{"5", "*", "y"}], "-", 
                 RowBox[{"25", "*", 
                  RowBox[{"y", "^", "2"}]}], "-", 
                 RowBox[{"7", "*", 
                  RowBox[{"y", "^", "3"}]}], "+", 
                 RowBox[{"8", "*", 
                  RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "9"}], "*", 
               RowBox[{"y", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"51", "-", 
                 RowBox[{"17", "*", "y"}], "-", 
                 RowBox[{"133", "*", 
                  RowBox[{"y", "^", "2"}]}], "-", 
                 RowBox[{"41", "*", 
                  RowBox[{"y", "^", "3"}]}], "+", 
                 RowBox[{"24", "*", 
                  RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
              RowBox[{"3", "*", "r", "*", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"8", "*", "y"}], "-", 
                 RowBox[{"25", "*", 
                  RowBox[{"y", "^", "2"}]}], "-", 
                 RowBox[{"25", "*", 
                  RowBox[{"y", "^", "3"}]}], "+", 
                 RowBox[{"15", "*", 
                  RowBox[{"y", "^", "4"}]}], "+", 
                 RowBox[{"15", "*", 
                  RowBox[{"y", "^", "5"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"r", "^", "5"}], "*", 
               RowBox[{"(", 
                RowBox[{"24", "-", 
                 RowBox[{"24", "*", "y"}], "-", 
                 RowBox[{"133", "*", 
                  RowBox[{"y", "^", "2"}]}], "-", 
                 RowBox[{"51", "*", 
                  RowBox[{"y", "^", "3"}]}], "+", 
                 RowBox[{"51", "*", 
                  RowBox[{"y", "^", "4"}]}], "+", 
                 RowBox[{"17", "*", 
                  RowBox[{"y", "^", "5"}]}]}], ")"}]}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"r", "^", "3"}], "*", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{"12", "*", "y"}], "-", 
                 RowBox[{"55", "*", 
                  RowBox[{"y", "^", "2"}]}], "-", 
                 RowBox[{"64", "*", 
                  RowBox[{"y", "^", "3"}]}], "+", 
                 RowBox[{"33", "*", 
                  RowBox[{"y", "^", "4"}]}], "+", 
                 RowBox[{"38", "*", 
                  RowBox[{"y", "^", "5"}]}]}], ")"}]}], "-", 
              RowBox[{"3", "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"r", "^", "2"}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"8", "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "25"}], "+", 
                    RowBox[{"20", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                    RowBox[{"6", "*", 
                    RowBox[{"r", "^", "4"}]}], "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"r", "^", "6"}]}], "+", 
                    RowBox[{"15", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                  RowBox[{"y", "^", "2"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"15", "-", 
                    RowBox[{"12", "*", 
                    RowBox[{"r", "^", "2"}]}], "-", 
                    RowBox[{"6", "*", 
                    RowBox[{"r", "^", "4"}]}], "+", 
                    RowBox[{"20", "*", 
                    RowBox[{"r", "^", "6"}]}], "-", 
                    RowBox[{"25", "*", 
                    RowBox[{"r", "^", "8"}]}]}], ")"}], "*", 
                  RowBox[{"y", "^", "4"}]}], "+", 
                 RowBox[{"8", "*", 
                  RowBox[{"r", "^", "8"}], "*", 
                  RowBox[{"y", "^", "6"}]}]}], ")"}], "*", 
               RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "5"}], "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"y", "^", "2"}]}], ")"}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"384", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], "*", "r"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"r", "^", "3"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "5"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"256", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "4"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "6"}]}], "+", 
            RowBox[{"r", "^", "8"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "r"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"1", "+", "r"}], ")"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
      ")"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "x"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         RowBox[{"25", "*", 
          RowBox[{"x", "^", "2"}]}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"x", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"9", "-", 
            RowBox[{"7", "*", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"15", "*", "r", "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"18", "*", 
          RowBox[{"r", "^", "5"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "7"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"r", "^", "9"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x", "^", "2"}]}], "-", 
            RowBox[{"8", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "10"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "15"}], "+", 
            RowBox[{"25", "*", 
             RowBox[{"x", "^", "2"}]}], "-", 
            RowBox[{"8", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"x", "^", "2"}]}], "-", 
            RowBox[{"3", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"r", "*", "x"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"25", "*", 
          RowBox[{"x", "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"x", "^", "4"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"7", "-", 
            RowBox[{"9", "*", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"15", "*", "r", "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"18", "*", 
          RowBox[{"r", "^", "5"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "7"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"r", "^", "9"}], "*", "x", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"x", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", "*", 
             RowBox[{"x", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "10"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"25", "*", 
             RowBox[{"x", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], "*", 
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", "*", 
             RowBox[{"x", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"x", "^", "4"}]}]}], ")"}]}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"r", "*", "x"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"x", "^", "2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"x", "^", "2"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"ArcTanh", "[", "r", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"256", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"r", "*", "x"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"r", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"r", "*", "x"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "4"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "6"}]}], "+", 
            RowBox[{"r", "^", "8"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "4"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "6"}]}], "+", 
            RowBox[{"r", "^", "8"}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"r", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"ArcTanh", "[", "r", "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "r"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "+", "r"}], ")"}]}], "]"}], "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "y"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"25", "*", 
          RowBox[{"y", "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"y", "^", "4"}]}], "-", 
         RowBox[{"15", "*", "r", "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"18", "*", 
          RowBox[{"r", "^", "5"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "7"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
         RowBox[{"15", "*", 
          RowBox[{"r", "^", "9"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "10"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"25", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}]}], ")"}], "*", "\[Gamma]", 
       "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"r", "*", "y"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"25", "*", 
          RowBox[{"y", "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"y", "^", "4"}]}], "+", 
         RowBox[{"15", "*", "r", "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "3"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"18", "*", 
          RowBox[{"r", "^", "5"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"8", "*", 
          RowBox[{"r", "^", "7"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"15", "*", 
          RowBox[{"r", "^", "9"}], "*", "y", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "6"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"7", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"r", "^", "4"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"9", "*", 
             RowBox[{"y", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"8", "-", 
            RowBox[{"5", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "10"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"25", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"r", "^", "8"}], "*", 
          RowBox[{"y", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"5", "*", 
             RowBox[{"y", "^", "2"}]}], "+", 
            RowBox[{"8", "*", 
             RowBox[{"y", "^", "4"}]}]}], ")"}]}]}], ")"}], "*", "\[Gamma]", 
       "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", 
         RowBox[{"r", "*", "y"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{"y", "^", "2"}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "*", 
          RowBox[{"y", "^", "2"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "4"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], "*", "r"}], "+", 
            RowBox[{"4", "*", 
             RowBox[{"r", "^", "3"}]}], "-", 
            RowBox[{"6", "*", 
             RowBox[{"r", "^", "5"}]}], "+", 
            RowBox[{"3", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"r", "^", "2"}]}], ")"}], "*", 
             RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"256", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{"r", "*", "y"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"r", "*", "y"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
       
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"11", "*", 
             RowBox[{"r", "^", "4"}]}], "+", 
            RowBox[{"5", "*", 
             RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"r", "*", 
               RowBox[{"(", 
                RowBox[{"1", "+", "y"}], ")"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"512", "*", 
          RowBox[{"r", "^", "5"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "*", 
              RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"r", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"r", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"256", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "6"}]}], "+", 
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "r"}], ")"}]}], ")"}]}]}], "]"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "6"}]}], "+", 
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "6"}]}], "+", 
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "4"}]}], "-", 
         RowBox[{"6", "*", 
          RowBox[{"r", "^", "6"}]}], "+", 
         RowBox[{"r", "^", "8"}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "10"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"r", "*", "x"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "r"}], ")"}]}], ")"}]}]}], "]"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", "x", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"x", "^", "2"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "2"}]}], "+", 
         RowBox[{"11", "*", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", "*", 
          RowBox[{"r", "^", "6"}]}]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"x", "-", 
         RowBox[{"x", "^", "3"}]}], ")"}], "*", "y", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"y", "^", "2"}]}], ")"}], "*", "\[Gamma]", "*", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r", "-", 
            RowBox[{"r", "*", "y"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "r"}], ")"}]}]}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"512", "*", 
       RowBox[{"r", "^", "5"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "*", 
           RowBox[{"y", "^", "2"}]}]}], ")"}], "^", "2"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.70175579487337*^9, 
  3.70175580086061*^9}},ExpressionUUID->"8c0aa5e4-e9f3-4baa-953b-\
8d03de6f9729"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hom", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", " ", "-", " ", 
     RowBox[{"x", "^", "3"}]}], ")"}], "/", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"r", "^", "2"}], "*", 
       RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.701755988057787*^9, 
  3.70175599457655*^9}},ExpressionUUID->"0366edcd-0213-4bfa-98a3-\
16fa9eb02c3d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"x", "-", 
   SuperscriptBox["x", "3"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox["x", "2"]}]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{3.7017566421311293`*^9, 3.7017567045430803`*^9, 
  3.7017601658803587`*^9, 
  3.7017605346138973`*^9},ExpressionUUID->"59bda466-2c7f-4282-8306-\
154bab79503a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subsr", "=", 
  RowBox[{"{", 
   RowBox[{"r", "\[Rule]", " ", 
    SqrtBox[
     FractionBox["Aval", "Bval"]]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.701755898687921*^9, 3.7017559120479813`*^9}, {
  3.701756218089779*^9, 
  3.701756220433693*^9}},ExpressionUUID->"95e501ca-d10c-4688-9eb5-\
1b198211bb52"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r", "\[Rule]", 
   FractionBox["1", 
    SqrtBox["2"]]}], "}"}]], "Output",
 CellChangeTimes->{3.701756642161049*^9, 3.701756704580368*^9, 
  3.701760165959093*^9, 
  3.701760534649303*^9},ExpressionUUID->"446a7ca9-726e-459b-b355-\
154df2e1ee27"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ex", "[", "1", "]"}], "=", 
   RowBox[{"Simplify", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"hom", "[", "1", "]"}], 
       RowBox[{
        RowBox[{"res", "[", "1", "]"}], "/", "\[Gamma]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"y", "\[Rule]", " ", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "/.", "subsr"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.701756003064993*^9, 
  3.701756032681507*^9}},ExpressionUUID->"3c6cee8c-5874-4727-8aa6-\
ad8e990b46f9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ex", "[", "2", "]"}], "=", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"hom", "[", "1", "]"}], 
      RowBox[{
       RowBox[{"res", "[", "2", "]"}], "/", "\[Gamma]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"y", "\[Rule]", " ", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "/.", "subsr"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.701756036312469*^9, 
  3.701756039888874*^9}},ExpressionUUID->"63f1f056-4db0-4714-9660-\
3d40e3f6e147"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"14112", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["x", "2"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], "4"]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x", "-", 
     SuperscriptBox["x", "3"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      SuperscriptBox["x", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"40231", "+", 
        RowBox[{"27648", " ", "BB"}], "-", 
        RowBox[{"19674", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["x", "5"], " ", 
      RowBox[{"(", 
       RowBox[{"19067", "+", 
        RowBox[{"13824", " ", "BB"}], "-", 
        RowBox[{"9837", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"8", " ", "x", " ", 
      RowBox[{"(", 
       RowBox[{"21362", "+", 
        RowBox[{"13824", " ", "BB"}], "-", 
        RowBox[{"9837", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"4608", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"9828", " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"4860", " ", 
      SuperscriptBox["x", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"288", " ", 
      SuperscriptBox["x", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "22"}], "+", 
        RowBox[{"9", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}]}], ")"}]}], "+", 
     RowBox[{"13824", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["8", "7"], "]"}]}], "-", 
     RowBox[{"13824", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["4", "3"], "]"}]}], "+", 
     RowBox[{"17982", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox["1", 
        SqrtBox["2"]], "]"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], "+", 
     RowBox[{"18", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2186"}], "+", 
        RowBox[{"1221", " ", 
         SqrtBox["2"]}]}], ")"}], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}], "]"}]}], "+", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]}], "]"}]}], "+", 
     RowBox[{"18", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"2186", "+", 
        RowBox[{"1221", " ", 
         SqrtBox["2"]}]}], ")"}], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          SqrtBox["2"]}], ")"}]}], "]"}]}], "-", 
     RowBox[{"999", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       FractionBox["3", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"5", "-", 
           RowBox[{"3", " ", 
            SqrtBox["2"]}]}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"4", "-", 
           SqrtBox["2"]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"4", "+", 
           SqrtBox["2"]}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", 
            SqrtBox["2"]}]}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"999", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44", " ", 
         SqrtBox["2"]}], "-", 
        RowBox[{"18", " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", 
            SqrtBox["2"]}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "+", 
     RowBox[{"54", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "384"}], "+", 
        RowBox[{"407", " ", 
         SqrtBox["2"], " ", "x"}], "+", 
        RowBox[{"819", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"814", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["x", "3"]}], "-", 
        RowBox[{"405", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"407", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["x", "5"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox["x", 
         SqrtBox["2"]]}], "]"}]}], "+", 
     RowBox[{"54", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"384", "+", 
        RowBox[{"407", " ", 
         SqrtBox["2"], " ", "x"}], "-", 
        RowBox[{"819", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"814", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["x", "3"]}], "+", 
        RowBox[{"405", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"407", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["x", "5"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "6"]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["x", 
         SqrtBox["2"]]}], "]"}]}], "-", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"ArcTanh", "[", 
          FractionBox["1", 
           SqrtBox["2"]], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", 
          FractionBox["x", 
           SqrtBox["2"]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["x", 
           SqrtBox["2"]]}], "]"}], "+", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"2", "-", 
           RowBox[{
            SqrtBox["2"], " ", "x"}]}], 
          RowBox[{"2", "+", 
           SqrtBox["2"]}]], "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"2", "+", 
          SqrtBox["2"], "+", "x", "+", 
          RowBox[{
           SqrtBox["2"], " ", "x"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{"13824", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], "]"}]}], "-", 
     RowBox[{"13824", " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        FractionBox[
         SuperscriptBox["x", "2"], "2"]}], "]"}]}], "+", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", 
         FractionBox["1", 
          SqrtBox["2"]]}]}], "]"}]}], "-", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["1", 
          SqrtBox["2"]]}]}], "]"}]}], "-", 
     RowBox[{"17982", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         SqrtBox["2"]}]}], "]"}]}], "+", 
     RowBox[{"17982", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["2"]}]}], "]"}]}], "-", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         FractionBox["3", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["2"]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["2"]}], ")"}]}]}], "]"}]}], "+", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SqrtBox["2"]}]]}]}], "]"}]}], "-", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}]}], 
          RowBox[{"2", "+", 
           SqrtBox["2"]}]]}]}], "]"}]}], "+", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SqrtBox["2"]}]]}], "]"}]}], "-", 
     RowBox[{"8991", " ", 
      SqrtBox["2"], " ", "x", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox[
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}]}], 
         RowBox[{"2", "+", 
          SqrtBox["2"]}]]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.701756714746236*^9, 3.7017601780516644`*^9, 
  3.701760547794435*^9},ExpressionUUID->"41e2414d-87e4-467f-b9e1-\
bce24c5d5473"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"ex", "[", "1", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"BB", "\[Rule]", " ", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"1", "/", "2"}], ",", "1"}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"BB", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"ex", "[", "1", "]"}], ",", "BB"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"1", "/", "2"}], ",", "1"}], "}"}]}], "]"}]}]}]}]], "Input",Ex\
pressionUUID->"9b89fc59-840d-4bf0-98a1-49121aa75225"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.019426435168989294`"}], "+", 
  RowBox[{"0.07209328915915902`", " ", "BB"}]}]], "Output",
 CellChangeTimes->{3.7017567148568687`*^9, 3.701760178200556*^9, 
  3.701760547907709*^9},ExpressionUUID->"a001b3d2-76a8-4d11-b48f-\
e7fe77916c8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tmp", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"ex", "[", "2", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"BB", "\[Rule]", " ", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}], "+", " ", 
   RowBox[{"BB", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"ex", "[", "1", "]"}], ",", "BB"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"1", "/", "2"}]}], "}"}]}], "]"}]}]}]}]], "Input",ExpressionUU\
ID->"d5886729-5c2d-4773-bd32-ebcdd9724887"],

Cell[BoxData[
 RowBox[{"0.10179580702723809`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.1122419752884134`", " ", "BB"}]}]], "Output",
 CellChangeTimes->{3.701756714940185*^9, 3.7017601782937117`*^9, 
  3.701760547996895*^9},ExpressionUUID->"e94be221-0ccd-43da-9062-\
7aa0bd999ef8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eqn", "=", 
  RowBox[{
   RowBox[{"tmp", "[", "1", "]"}], "+", 
   RowBox[{"tmp", "[", "2", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7017560788724003`*^9, 
  3.701756079216597*^9}},ExpressionUUID->"f5fa7f98-0ebd-4b0e-942e-\
678f4cb97c44"],

Cell[BoxData[
 RowBox[{"0.0823693718582488`", "\[VeryThinSpace]", "+", 
  RowBox[{"0.18433526444757242`", " ", "BB"}]}]], "Output",
 CellChangeTimes->{3.701756714971127*^9, 3.701760178307515*^9, 
  3.701760548027505*^9},ExpressionUUID->"2dcf655f-03f1-4379-9d53-\
ec6e11ded0d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"subsBB", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eqn", "\[Equal]", " ", "0"}], ",", "BB"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701756098272942*^9, 3.7017560986568937`*^9}, 
   3.70175633917029*^9},ExpressionUUID->"ccea3706-3538-4ce2-8d08-\
c26a3094ad2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"BB", "\[Rule]", 
   RowBox[{"-", "0.4468454373345141`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.70175671500535*^9, 3.701760178322816*^9, 
  3.70176054805956*^9},ExpressionUUID->"b0c9beb6-8d15-4d30-80ca-97507e01e9f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"norm", " ", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"r", "*", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", "*", 
         RowBox[{"r", "^", "2"}]}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"r", "^", "4"}]}]}], ")"}]}], "-", 
     RowBox[{"3", "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "*", 
      RowBox[{"ArcTanh", "[", "r", "]"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"12", "*", 
     RowBox[{"Sqrt", "[", "A", "]"}], "*", 
     RowBox[{"Sqrt", "[", "B", "]"}], "*", 
     RowBox[{"Sqrt", "[", "M", "]"}], "*", 
     RowBox[{"r", "^", "5"}], "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"r", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7017561477812777`*^9, 
  3.701756159699102*^9}},ExpressionUUID->"7781965a-7796-4d51-a487-\
a40a3c23d20c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"r", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["r", "2"]}], ")"}], " ", 
    RowBox[{"ArcTanh", "[", "r", "]"}]}]}], 
  RowBox[{"12", " ", 
   SqrtBox["A"], " ", 
   SqrtBox["B"], " ", 
   SqrtBox["M"], " ", 
   SuperscriptBox["r", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{3.70175671503813*^9, 3.701760178343646*^9, 
  3.701760548090748*^9},ExpressionUUID->"23d53cf5-fbf6-45ad-8d18-\
edc4d9736044"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gamma", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", "/", "norm"}], "/", 
      RowBox[{"(", 
       RowBox[{"A", " ", "B", " ", "M"}], ")"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"A", "\[Rule]", " ", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", "B"}]}], "}"}]}], "/.", 
   "subsr"}]}]], "Input",
 CellChangeTimes->{{3.7017561135531807`*^9, 
  3.701756116080925*^9}},ExpressionUUID->"b3176689-451d-455f-b256-\
0ef36c0af413"],

Cell[BoxData[
 FractionBox["3", 
  RowBox[{"B", " ", 
   SqrtBox["M"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["11", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]], "-", 
     RowBox[{
      FractionBox["9", "8"], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox["1", 
        SqrtBox["2"]], "]"}]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.7017567150724163`*^9, 3.701760178376411*^9, 
  3.7017605481133537`*^9},ExpressionUUID->"b4605363-49e3-49b1-80f3-\
39caf9862eca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gammaN", "=", 
  RowBox[{
   RowBox[{"gamma", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"B", "\[Rule]", " ", "Bval"}], ",", 
      RowBox[{"M", "\[Rule]", " ", "Mval"}]}], "}"}]}], "//", 
   "N"}]}]], "Input",
 CellChangeTimes->{{3.701756186056911*^9, 
  3.7017562000730124`*^9}},ExpressionUUID->"c83f5fc7-9ce4-4d82-bf95-\
e343c1edeb24"],

Cell[BoxData["0.39349490472600174`"], "Output",
 CellChangeTimes->{3.701756715114036*^9, 3.701760178404463*^9, 
  3.7017605481361237`*^9},ExpressionUUID->"e976486c-2247-4697-aee1-\
c8a0d3cc914f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "[", 
   RowBox[{"xx_", ",", "yy_"}], "]"}], "=", 
  RowBox[{"Piecewise", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", "1", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Rule]", " ", "xx"}], ",", 
             RowBox[{"y", "\[Rule]", " ", "yy"}], ",", 
             RowBox[{"\[Gamma]", "\[Rule]", " ", "gammaN"}]}], "}"}]}], "/.", 
          "subsr"}], "/.", "subsBB"}], "]"}], ",", 
       RowBox[{"xx", ">", "yy"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"res", "[", "2", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Rule]", " ", "xx"}], ",", 
             RowBox[{"y", "\[Rule]", " ", "yy"}], ",", 
             RowBox[{"\[Gamma]", "\[Rule]", " ", "gammaN"}]}], "}"}]}], "/.", 
          "subsr"}], "/.", "subsBB"}], "]"}], ",", 
       RowBox[{"xx", "\[LessEqual]", "yy"}]}], "}"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.70175649753897*^9, 
  3.7017565310522614`*^9}},ExpressionUUID->"b0447813-dcac-4c24-a95c-\
23488c5fc34d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\[Piecewise]", GridBox[{
       {
        RowBox[{"0.`", "\[VeryThinSpace]", "+", 
         FractionBox[
          RowBox[{"0.04230401510477578`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"0.14980295389740075`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.0026041666666666665`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12.197591975467946`", " ", 
               SuperscriptBox["xx", "2"], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"1.0606601717798214`", " ", 
                SuperscriptBox["xx", "2"], " ", "yy", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["yy", "2"]}], ")"}]}], 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}]], "+", 
              RowBox[{"67.88225099390857`", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "-", 
              RowBox[{"67.51925867181819`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "-", 
              RowBox[{"4.242640687119285`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{"xx", "-", 
                 RowBox[{"1.`", " ", 
                  SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"1.573979618904007`", " ", "xx", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11.4375`"}], "+", 
                  RowBox[{"5.5625`", " ", 
                   SuperscriptBox["xx", "2"]}], "+", 
                  RowBox[{"4.5`", " ", 
                   SuperscriptBox["xx", "4"]}]}], ")"}], " ", "yy", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["yy", "2"]}], ")"}]}], 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}]], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}]], "8.90377329581153`", " ", 
               RowBox[{"(", 
                RowBox[{"xx", "-", 
                 RowBox[{"1.`", " ", 
                  SuperscriptBox["xx", "3"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1.0606601717798212`", " ", "yy", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}], 
                   "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2.`", "\[VeryThinSpace]", "-", 
                    RowBox[{"1.`", " ", "yy"}], "+", 
                    RowBox[{"2.`", " ", 
                    SuperscriptBox["yy", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"0.044194173824159216`", " ", 
                  SuperscriptBox["yy", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"33.`", "\[VeryThinSpace]", "+", 
                    RowBox[{"12.`", " ", "yy"}], "-", 
                    RowBox[{"55.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"26.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"8.`", " ", 
                    SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"0.03314563036811941`", " ", 
                  SuperscriptBox["yy", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"15.`", "\[VeryThinSpace]", "+", 
                    RowBox[{"5.`", " ", "yy"}], "-", 
                    RowBox[{"25.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"7.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"8.`", " ", 
                    SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"0.044194173824159216`", " ", 
                  SuperscriptBox["yy", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"51.`", "\[VeryThinSpace]", "-", 
                    RowBox[{"17.`", " ", "yy"}], "-", 
                    RowBox[{"133.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"41.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"24.`", " ", 
                    SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2.1213203435596424`", " ", 
                  RowBox[{"(", 
                   RowBox[{"8.`", "\[VeryThinSpace]", "+", 
                    RowBox[{"8.`", " ", "yy"}], "-", 
                    RowBox[{"25.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"25.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"15.`", " ", 
                    SuperscriptBox["yy", "4"]}], "+", 
                    RowBox[{"15.`", " ", 
                    SuperscriptBox["yy", "5"]}]}], ")"}]}], "+", 
                 RowBox[{"0.17677669529663687`", " ", 
                  RowBox[{"(", 
                   RowBox[{"24.`", "\[VeryThinSpace]", "-", 
                    RowBox[{"24.`", " ", "yy"}], "-", 
                    RowBox[{"133.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"51.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"51.`", " ", 
                    SuperscriptBox["yy", "4"]}], "+", 
                    RowBox[{"17.`", " ", 
                    SuperscriptBox["yy", "5"]}]}], ")"}]}], "-", 
                 RowBox[{"0.7071067811865475`", " ", 
                  RowBox[{"(", 
                   RowBox[{"8.`", "\[VeryThinSpace]", "+", 
                    RowBox[{"12.`", " ", "yy"}], "-", 
                    RowBox[{"55.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"64.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"33.`", " ", 
                    SuperscriptBox["yy", "4"]}], "+", 
                    RowBox[{"38.`", " ", 
                    SuperscriptBox["yy", "5"]}]}], ")"}]}], "-", 
                 RowBox[{"0.9915452853969858`", " ", 
                  RowBox[{"(", 
                   RowBox[{"8.`", "\[VeryThinSpace]", "-", 
                    RowBox[{"17.0625`", " ", 
                    SuperscriptBox["yy", "2"]}], "+", 
                    RowBox[{"8.4375`", " ", 
                    SuperscriptBox["yy", "4"]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox["yy", "6"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.008695091109190946`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.`"}], "+", 
              RowBox[{"25.`", " ", 
               SuperscriptBox["xx", "2"]}], "-", 
              RowBox[{"15.`", " ", 
               SuperscriptBox["xx", "4"]}], "+", 
              RowBox[{"0.25`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"7.`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}]}], "+", 
              RowBox[{"17.987028746432802`", " ", "xx", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["xx", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7.`"}], "+", 
                 RowBox[{"9.`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}]}], "+", 
              RowBox[{"0.0625`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3.`"}], "+", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["xx", "2"]}], "-", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.03125`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15.`"}], "+", 
                 RowBox[{"25.`", " ", 
                  SuperscriptBox["xx", "2"]}], "-", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.5`", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8.`"}], "+", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["xx", "2"]}], "-", 
                 RowBox[{"3.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", "yy"}], ")"}], " ", "yy", " ", 
            RowBox[{"(", 
             RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1.`", "\[VeryThinSpace]", "-", 
              RowBox[{"0.7071067811865475`", " ", "xx"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["xx", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.008695091109190946`", " ", 
            RowBox[{"(", 
             RowBox[{"8.`", "\[VeryThinSpace]", "-", 
              RowBox[{"25.`", " ", 
               SuperscriptBox["xx", "2"]}], "+", 
              RowBox[{"15.`", " ", 
               SuperscriptBox["xx", "4"]}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"9.`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}]}], "+", 
              RowBox[{"17.987028746432802`", " ", "xx", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["xx", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"0.25`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9.`"}], "+", 
                 RowBox[{"7.`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}]}], "+", 
              RowBox[{"0.5`", " ", 
               RowBox[{"(", 
                RowBox[{"8.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["xx", "2"]}], "+", 
                 RowBox[{"3.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.03125`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"25.`", " ", 
                  SuperscriptBox["xx", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.0625`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["xx", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}]}], ")"}], " ", "yy", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["yy", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1.`", "\[VeryThinSpace]", "+", 
              RowBox[{"0.7071067811865475`", " ", "xx"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["xx", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"0.04918686309075022`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "2"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"0.04918686309075022`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["xx", "2"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"0.23304812396014601`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  RowBox[{"0.5`", " ", 
                   SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  RowBox[{"0.5`", " ", 
                   SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.7071067811865475`", " ", "xx"}]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "-", 
                RowBox[{"1.`", " ", 
                 SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                RowBox[{"0.7071067811865475`", " ", "xx"}]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.41421356237309503`", " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], ")"}]}]}], 
               "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                RowBox[{"2.4142135623730945`", " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], ")"}]}]}], 
               "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], ")"}]}], 
         "-", 
         FractionBox[
          RowBox[{"0.23304812396014601`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", "yy"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"0.07974958350759367`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", "yy"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.008695091109190946`", " ", 
            RowBox[{"(", 
             RowBox[{"xx", "-", 
              RowBox[{"1.`", " ", 
               SuperscriptBox["xx", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8.`", "\[VeryThinSpace]", "-", 
              RowBox[{"25.`", " ", 
               SuperscriptBox["yy", "2"]}], "+", 
              RowBox[{"15.`", " ", 
               SuperscriptBox["yy", "4"]}], "-", 
              RowBox[{"17.987028746432802`", " ", "yy", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["yy", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"0.25`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9.`"}], "+", 
                 RowBox[{"7.`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}]}], "-", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7.`"}], "+", 
                 RowBox[{"9.`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}]}], "+", 
              RowBox[{"0.5`", " ", 
               RowBox[{"(", 
                RowBox[{"8.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"3.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.03125`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"25.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.0625`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1.`", "\[VeryThinSpace]", "-", 
              RowBox[{"0.7071067811865475`", " ", "yy"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["yy", "2"]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.008695091109190946`", " ", "xx", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["xx", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8.`", "\[VeryThinSpace]", "-", 
              RowBox[{"25.`", " ", 
               SuperscriptBox["yy", "2"]}], "+", 
              RowBox[{"15.`", " ", 
               SuperscriptBox["yy", "4"]}], "+", 
              RowBox[{"17.987028746432802`", " ", "yy", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["yy", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"0.25`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9.`"}], "+", 
                 RowBox[{"7.`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}]}], "-", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7.`"}], "+", 
                 RowBox[{"9.`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}]}], "+", 
              RowBox[{"0.5`", " ", 
               RowBox[{"(", 
                RowBox[{"8.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"3.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.03125`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"25.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.0625`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1.`", "\[VeryThinSpace]", "+", 
              RowBox[{"0.7071067811865475`", " ", "yy"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["yy", "2"]}], ")"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"0.04918686309075022`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["yy", "2"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04918686309075022`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["yy", "2"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"0.07974958350759367`", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "-", 
                RowBox[{"1.`", " ", 
                 SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.7071067811865475`", " ", "yy"}]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "-", 
                RowBox[{"1.`", " ", 
                 SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                RowBox[{"0.7071067811865475`", " ", "yy"}]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "-", 
                RowBox[{"1.`", " ", 
                 SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.41421356237309503`", " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}]}]}], 
               "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                RowBox[{"2.4142135623730945`", " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}]}]}], 
               "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], ")"}]}], 
         "-", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"0.585786437626905`", " ", 
              RowBox[{"(", 
               RowBox[{"0.7071067811865475`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.7071067811865475`", " ", "xx"}]}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"2.4142135623730945`", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", "xx"}], ")"}]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{
              RowBox[{"-", "2.4142135623730945`"}], " ", 
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"0.41421356237309503`", " ", 
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"0.585786437626905`", " ", 
              RowBox[{"(", 
               RowBox[{"0.7071067811865475`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.7071067811865475`", " ", "yy"}]}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"2.4142135623730945`", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", "yy"}], ")"}]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{
              RowBox[{"-", "2.4142135623730945`"}], " ", 
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"0.41421356237309503`", " ", 
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], 
        RowBox[{"xx", ">", "yy"}]},
       {
        RowBox[{
         FractionBox[
          RowBox[{"0.04230401510477578`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"0.14980295389740075`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.0010247263143906295`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"61.99618764548613`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", 
               SuperscriptBox["yy", "2"]}], "-", 
              FractionBox[
               RowBox[{"5.390972838737925`", " ", "xx", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["xx", "2"]}], ")"}], " ", 
                SuperscriptBox["yy", "2"]}], 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}]], "+", 
              RowBox[{"345.0222616792272`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "-", 
              RowBox[{"30.998093822743066`", " ", 
               SuperscriptBox["xx", "2"], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "+", 
              FractionBox[
               RowBox[{"2.6954864193689625`", " ", 
                SuperscriptBox["xx", "2"], " ", "yy", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["yy", "2"]}], ")"}]}], 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}]], "-", 
              RowBox[{"172.5111308396136`", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "-", 
              RowBox[{"171.5886479364534`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "-", 
              RowBox[{"10.78194567747585`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "-", 
              FractionBox[
               RowBox[{"4.`", " ", "xx", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "11.4375`"}], "+", 
                  RowBox[{"5.5625`", " ", 
                   SuperscriptBox["xx", "2"]}], "+", 
                  RowBox[{"4.5`", " ", 
                   SuperscriptBox["xx", "4"]}]}], ")"}], " ", "yy", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["yy", "2"]}], ")"}]}], 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}]], "+", 
              RowBox[{"21.5638913549517`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}]], "22.627416997969522`", " ", 
               RowBox[{"(", 
                RowBox[{"xx", "-", 
                 RowBox[{"1.`", " ", 
                  SuperscriptBox["xx", "3"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1.0606601717798212`", " ", "yy", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}], 
                   "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2.`", "\[VeryThinSpace]", "-", 
                    RowBox[{"1.`", " ", "yy"}], "+", 
                    RowBox[{"2.`", " ", 
                    SuperscriptBox["yy", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"0.044194173824159216`", " ", 
                  SuperscriptBox["yy", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"33.`", "\[VeryThinSpace]", "+", 
                    RowBox[{"12.`", " ", "yy"}], "-", 
                    RowBox[{"55.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"26.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"8.`", " ", 
                    SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"0.03314563036811941`", " ", 
                  SuperscriptBox["yy", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"15.`", "\[VeryThinSpace]", "+", 
                    RowBox[{"5.`", " ", "yy"}], "-", 
                    RowBox[{"25.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"7.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"8.`", " ", 
                    SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"0.044194173824159216`", " ", 
                  SuperscriptBox["yy", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"51.`", "\[VeryThinSpace]", "-", 
                    RowBox[{"17.`", " ", "yy"}], "-", 
                    RowBox[{"133.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"41.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"24.`", " ", 
                    SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
                 RowBox[{"2.1213203435596424`", " ", 
                  RowBox[{"(", 
                   RowBox[{"8.`", "\[VeryThinSpace]", "+", 
                    RowBox[{"8.`", " ", "yy"}], "-", 
                    RowBox[{"25.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"25.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"15.`", " ", 
                    SuperscriptBox["yy", "4"]}], "+", 
                    RowBox[{"15.`", " ", 
                    SuperscriptBox["yy", "5"]}]}], ")"}]}], "+", 
                 RowBox[{"0.17677669529663687`", " ", 
                  RowBox[{"(", 
                   RowBox[{"24.`", "\[VeryThinSpace]", "-", 
                    RowBox[{"24.`", " ", "yy"}], "-", 
                    RowBox[{"133.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"51.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"51.`", " ", 
                    SuperscriptBox["yy", "4"]}], "+", 
                    RowBox[{"17.`", " ", 
                    SuperscriptBox["yy", "5"]}]}], ")"}]}], "-", 
                 RowBox[{"0.7071067811865475`", " ", 
                  RowBox[{"(", 
                   RowBox[{"8.`", "\[VeryThinSpace]", "+", 
                    RowBox[{"12.`", " ", "yy"}], "-", 
                    RowBox[{"55.`", " ", 
                    SuperscriptBox["yy", "2"]}], "-", 
                    RowBox[{"64.`", " ", 
                    SuperscriptBox["yy", "3"]}], "+", 
                    RowBox[{"33.`", " ", 
                    SuperscriptBox["yy", "4"]}], "+", 
                    RowBox[{"38.`", " ", 
                    SuperscriptBox["yy", "5"]}]}], ")"}]}], "-", 
                 RowBox[{"0.9915452853969858`", " ", 
                  RowBox[{"(", 
                   RowBox[{"8.`", "\[VeryThinSpace]", "-", 
                    RowBox[{"17.0625`", " ", 
                    SuperscriptBox["yy", "2"]}], "+", 
                    RowBox[{"8.4375`", " ", 
                    SuperscriptBox["yy", "4"]}], "+", 
                    RowBox[{"0.5`", " ", 
                    SuperscriptBox["yy", "6"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"0.15329854045255234`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", "xx"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.008695091109190946`", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8.`"}], "+", 
              RowBox[{"25.`", " ", 
               SuperscriptBox["xx", "2"]}], "-", 
              RowBox[{"15.`", " ", 
               SuperscriptBox["xx", "4"]}], "+", 
              RowBox[{"0.25`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"9.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"7.`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}]}], "+", 
              RowBox[{"17.987028746432802`", " ", "xx", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["xx", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7.`"}], "+", 
                 RowBox[{"9.`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}]}], "+", 
              RowBox[{"0.0625`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3.`"}], "+", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["xx", "2"]}], "-", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.03125`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "15.`"}], "+", 
                 RowBox[{"25.`", " ", 
                  SuperscriptBox["xx", "2"]}], "-", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.5`", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8.`"}], "+", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["xx", "2"]}], "-", 
                 RowBox[{"3.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", "yy"}], ")"}], " ", "yy", " ", 
            RowBox[{"(", 
             RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1.`", "\[VeryThinSpace]", "-", 
              RowBox[{"0.7071067811865475`", " ", "xx"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["xx", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.008695091109190946`", " ", 
            RowBox[{"(", 
             RowBox[{"8.`", "\[VeryThinSpace]", "-", 
              RowBox[{"25.`", " ", 
               SuperscriptBox["xx", "2"]}], "+", 
              RowBox[{"15.`", " ", 
               SuperscriptBox["xx", "4"]}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"7.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"9.`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}]}], "+", 
              RowBox[{"17.987028746432802`", " ", "xx", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["xx", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"0.25`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9.`"}], "+", 
                 RowBox[{"7.`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}]}], "+", 
              RowBox[{"0.5`", " ", 
               RowBox[{"(", 
                RowBox[{"8.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["xx", "2"]}], "+", 
                 RowBox[{"3.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.03125`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"25.`", " ", 
                  SuperscriptBox["xx", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.0625`", " ", 
               SuperscriptBox["xx", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["xx", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["xx", "4"]}]}], ")"}]}]}], ")"}], " ", "yy", 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["yy", "2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1.`", "\[VeryThinSpace]", "+", 
              RowBox[{"0.7071067811865475`", " ", "xx"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["xx", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"0.04918686309075022`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "2"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"0.04918686309075022`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["xx", "2"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"0.07974958350759367`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  RowBox[{"0.5`", " ", 
                   SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  RowBox[{"0.5`", " ", 
                   SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.7071067811865475`", " ", "xx"}]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "-", 
                RowBox[{"1.`", " ", 
                 SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                RowBox[{"0.7071067811865475`", " ", "xx"}]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.41421356237309503`", " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], ")"}]}]}], 
               "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                RowBox[{"2.4142135623730945`", " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], ")"}]}]}], 
               "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], ")"}]}], 
         "-", 
         FractionBox[
          RowBox[{"0.07974958350759367`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", "yy"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"0.07974958350759367`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", "yy"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.008695091109190946`", " ", 
            RowBox[{"(", 
             RowBox[{"xx", "-", 
              RowBox[{"1.`", " ", 
               SuperscriptBox["xx", "3"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8.`", "\[VeryThinSpace]", "-", 
              RowBox[{"25.`", " ", 
               SuperscriptBox["yy", "2"]}], "+", 
              RowBox[{"15.`", " ", 
               SuperscriptBox["yy", "4"]}], "-", 
              RowBox[{"17.987028746432802`", " ", "yy", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["yy", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"0.25`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9.`"}], "+", 
                 RowBox[{"7.`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}]}], "-", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7.`"}], "+", 
                 RowBox[{"9.`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}]}], "+", 
              RowBox[{"0.5`", " ", 
               RowBox[{"(", 
                RowBox[{"8.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"3.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.03125`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"25.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.0625`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1.`", "\[VeryThinSpace]", "-", 
              RowBox[{"0.7071067811865475`", " ", "yy"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["yy", "2"]}], ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.008695091109190946`", " ", "xx", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["xx", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"8.`", "\[VeryThinSpace]", "-", 
              RowBox[{"25.`", " ", 
               SuperscriptBox["yy", "2"]}], "+", 
              RowBox[{"15.`", " ", 
               SuperscriptBox["yy", "4"]}], "+", 
              RowBox[{"17.987028746432802`", " ", "yy", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  SuperscriptBox["yy", "2"]}], ")"}], "2"]}], "+", 
              RowBox[{"0.25`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9.`"}], "+", 
                 RowBox[{"7.`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}]}], "-", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7.`"}], "+", 
                 RowBox[{"9.`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}]}], "+", 
              RowBox[{"0.5`", " ", 
               RowBox[{"(", 
                RowBox[{"8.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"3.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.03125`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"15.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"25.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}], "+", 
              RowBox[{"0.0625`", " ", 
               SuperscriptBox["yy", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"3.`", "\[VeryThinSpace]", "-", 
                 RowBox[{"5.`", " ", 
                  SuperscriptBox["yy", "2"]}], "+", 
                 RowBox[{"8.`", " ", 
                  SuperscriptBox["yy", "4"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"1.`", "\[VeryThinSpace]", "+", 
              RowBox[{"0.7071067811865475`", " ", "yy"}]}], "]"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1.`"}], "+", 
               RowBox[{"0.5`", " ", 
                SuperscriptBox["yy", "2"]}]}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              SuperscriptBox["yy", "2"]}], ")"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"0.04918686309075022`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["yy", "2"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04918686309075022`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"1.`", "\[VeryThinSpace]", "-", 
             RowBox[{"0.5`", " ", 
              SuperscriptBox["yy", "2"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"0.23304812396014601`", " ", "xx", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 SuperscriptBox["yy", "2"]}], ")"}]}], 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  RowBox[{"0.5`", " ", 
                   SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1.`"}], "+", 
                  RowBox[{"0.5`", " ", 
                   SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.7071067811865475`", " ", "yy"}]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "-", 
                RowBox[{"1.`", " ", 
                 SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                RowBox[{"0.7071067811865475`", " ", "yy"}]}], "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", 
              RowBox[{"(", 
               RowBox[{"xx", "-", 
                RowBox[{"1.`", " ", 
                 SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.41421356237309503`", " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}]}]}], 
               "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{"0.04524164592750915`", " ", "xx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", 
                SuperscriptBox["yy", "2"]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", 
                RowBox[{"2.4142135623730945`", " ", 
                 RowBox[{"(", 
                  RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}]}]}], 
               "]"}]}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1.`"}], "+", 
                 RowBox[{"0.5`", " ", 
                  SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], ")"}]}], 
         "-", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"0.585786437626905`", " ", 
              RowBox[{"(", 
               RowBox[{"0.7071067811865475`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.7071067811865475`", " ", "xx"}]}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"2.4142135623730945`", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", "xx"}], ")"}]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{
              RowBox[{"-", "2.4142135623730945`"}], " ", 
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"0.41421356237309503`", " ", 
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", "xx"}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"0.585786437626905`", " ", 
              RowBox[{"(", 
               RowBox[{"0.7071067811865475`", "\[VeryThinSpace]", "-", 
                RowBox[{"0.7071067811865475`", " ", "yy"}]}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"2.4142135623730945`", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1.`"}], "+", "yy"}], ")"}]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", "xx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["xx", "2"]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{
              RowBox[{"-", "2.4142135623730945`"}], " ", 
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"0.04524164592750915`", " ", 
           RowBox[{"(", 
            RowBox[{"xx", "-", 
             RowBox[{"1.`", " ", 
              SuperscriptBox["xx", "3"]}]}], ")"}], " ", "yy", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1.`"}], "+", 
             SuperscriptBox["yy", "2"]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2.`", ",", 
             RowBox[{"0.41421356237309503`", " ", 
              RowBox[{"(", 
               RowBox[{"1.`", "\[VeryThinSpace]", "+", "yy"}], ")"}]}]}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["xx", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1.`"}], "+", 
              RowBox[{"0.5`", " ", 
               SuperscriptBox["yy", "2"]}]}], ")"}], "2"]}]]}], 
        RowBox[{"xx", "\[LessEqual]", "yy"}]},
       {"0", 
        TagBox["True",
         "PiecewiseDefault",
         AutoDelete->True]}
      },
      AllowedDimensions->{2, Automatic},
      Editable->True,
      GridBoxAlignment->{
       "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
        "RowsIndexed" -> {}},
      GridBoxItemSize->{
       "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
        "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.84]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}},
      Selectable->True]}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxItemSize->{
    "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[0.35]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  "Piecewise",
  DeleteWithContents->True,
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.701756715200101*^9, 3.701760178481628*^9, 
  3.7017605482084093`*^9},ExpressionUUID->"29694c34-d864-4541-9ac0-\
ed5987a540f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"xx_", ",", "yy_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"xx", ">", "yy"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"res", "[", "1", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "\[Rule]", " ", "xx"}], ",", 
           RowBox[{"y", "\[Rule]", " ", "yy"}], ",", 
           RowBox[{"\[Gamma]", "\[Rule]", " ", "gammaN"}]}], "}"}]}], "/.", 
        "subsr"}], "/.", "subsBB"}], "]"}], ",", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"res", "[", "2", "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "\[Rule]", " ", "xx"}], ",", 
           RowBox[{"y", "\[Rule]", " ", "yy"}], ",", 
           RowBox[{"\[Gamma]", "\[Rule]", " ", "gammaN"}]}], "}"}]}], "/.", 
        "subsr"}], "/.", "subsBB"}], "]"}]}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.701756309218492*^9, 3.701756334538211*^9}, 
   3.701756470066791*^9, {3.701756537003365*^9, 
   3.7017565410674257`*^9}},ExpressionUUID->"e9f86411-20c2-446e-85f3-\
967d1e4f2772"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"G", "[", 
  RowBox[{
   RowBox[{"1", "/", "2"}], ",", "0.5"}], "]"}]], "Input",
 CellChangeTimes->{{3.70175636122633*^9, 3.701756364218521*^9}, 
   3.701756472842374*^9},ExpressionUUID->"4f30dc58-c6bb-4df1-b2e8-\
9583253b6a96"],

Cell[BoxData[
 RowBox[{"-", "0.0316737360487681`"}]], "Output",
 CellChangeTimes->{3.701756715338801*^9, 3.701760178652377*^9, 
  3.7017605483305197`*^9},ExpressionUUID->"ee872522-3e06-4e44-9c63-\
f6c1da7c426c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"G", "[", 
      RowBox[{"x", ",", "0"}], "]"}], ",", 
     RowBox[{"G", "[", 
      RowBox[{"x", ",", "0.5"}], "]"}], ",", 
     RowBox[{"G", "[", 
      RowBox[{"x", ",", "0.8"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Thick", ",", "Dashed", ",", "Dotted"}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.701756378234662*^9, 3.7017563923467073`*^9}, {
   3.701756475619047*^9, 3.701756479336322*^9}, 
   3.701756770743087*^9},ExpressionUUID->"2b664063-661f-461c-ad39-\
2e32c5498ad8"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[{
       {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.],
         LineBox[CompressedData["
1:eJwV1Xk8VOsfB3AUXZKt0E6oW1KK6NoiKSFLtFizFkW4LSpcZCm3VFKiUimy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         "]], 
        LineBox[CompressedData["
1:eJwdlgk0Vuv3x6kkFPErpYlMhUokQ9IuiTKFKJGxyZSQiDKVFIkiylAKF12Z
Mr/vYUsD4V6JInO8M94XZaz4n/t/1jrrrM9azzprD9/9PXur62Wr80v4+Ph+
kM9/bx0B1dxBugEwk6we9N/fjNcTDZs8NZzhHD30Wx1HExdCg9IyVM+DYnzX
ZaVpPQz3eOXVruwB20zWL/0Yro9vZaLvPF3tB9blHilqsccwMlnWRyvOHwZz
4mh0cTM0XEnYtokEQobj13X/mFhg4wxXSUDwBlQ+ZbhGtJ3AixeVL1Qs3IR3
d1Jn2b12WC18/Uv91US4S3fYYHjbE5/vXNteJPsIjt2VZ7QHeWGURdGn9NZH
ICwXWeLifQmtk4ebA5SSIS9ryDDk1GUc32par9z3BArHnfd2P/JFRZ3NRQkG
zyCAWWcgfvEqfix1MiiJzoaMypX1oSIhuHeIf0uEbRHkvsmzVlKOQrlx6ty+
+mpYsszNrEwzAY9lffvH3LYefonUzvSNp+ARM4mlU+UNUNXLeddS/xzjnTrD
d1e2wMOdyuXpxtnYYL55lYVEGxSNtWopbMrDsa1rQz+ntkP3AenHN/Ly8aq/
iku85FcIVGS4FW0qws7e1VYXGrvgQFdo1Gu3EnQO2s8UNO2B1RGrtnzaWIpv
VbRi3gr0A7+4Tk0yswz5/v8Mwle5wuvvtlegohDByj46CIYn9WgTkRW4mfA8
InD3O2SJG5+WE6hCvvklL/2GhmBBQsDld2Q1Og9/+xHGHIL1/yjxDGKqsa6l
+MD90SF4rfqDHhNfjeEZjh2500Ng66rDJ5ZajYsGlMVe4WHQlpWImSmsxoV4
35NGe4bh1VnpOcOuavytMLh0U+Qw6E5KJHzYTsEZyxrH9wo0OBo9R79SR8Gb
34r6DqjQQOx4SLDdewqKumSeqdpNAy9a++D+Jgoq+tyxy9elQdK2EZGpdgpa
x1mefGhJg6pLz7TVmRQsbqKbOYTQQC/WqKp7JRXdD4vqTXXQwOmm5EyVNRV/
NvER3t00COEYLqw6TcVwqx/7WAM0KFN/J+roQMUnLl3aPRwalG/T3c07T8UP
YZkab/joYOe/rrQjgIqyhOaO+zvoICekdTfnMRV7NJw2KkTSwfyQ81e1L1S8
MLdX7HY0HX79nl5s7KLieM3KpfQ4OujONATb9VJxmRGFk51ChyqVHUe8hqm4
6/RainwRHa6u22ZlPEHGE9JsK99NBwuLcUu2CIHC+pmmkQN0mPmnoGurGIFJ
y4MO0mh0oBSMqlpLEPh3vOL2bB4dBr1Ud+WsJ7D9RcSMnAADPF9NBi/IE6j4
QStZbjcD9vi0V1zbT2BxjGjMrb0MGNXcpW0MBO47Tg8Z3seAgwuRf9boE3i8
K+F81hEGXMs1UU02IvAaZ0xDzp4BeV+clQ2tCGwWzW6XjWIAf3+DivUFAk+2
BzfcvMcAc6PUsHI3AgcfW1KHHjDANG44RMyTwJ8yi5mZaQx4FZ9gWXCZwC17
7PxkSxhgqKSnHX+NQJ9Tq8VlexkgQxNjD90l0DVPNVXhOwOsbu1JehlDoM2c
uZwSgwEPpKXN3WPJeNPu7909zoC58vj69ngCBQaE7Q4sY4LZm7mqE8kEzqoq
Dx8SYkLwQvu/3x8TyAk/5nVElAk8FjXPLYXAT7J3Q03XM+Guhtct53QCUy8I
ZNntYELqh3stMy8IjK2U3+GoxoSTXRd/GWcRGLbCoNxFkwntcv6ZydkEnvv7
ZoPbQSYITmupr8slUJW7OBJgzYQa0DtC5BMoC9JXg08zYb91g+znVwSueXBg
IcSRCasv2CkNFhA4rxay+rYbE+4cEIimFRH47uq8RuINJpzLNLhyv5TAig9S
tckRTJD2MAs+W0bgy3U6RqlRTOh2e39KrZzAuOrA0y8eMEGFl+NZVkFghPDj
oewkJmRN1cS6VxLob1/hmZfKBIVlGaclqwg8/ednSFE2E+ImAptPVhNoar5G
sPQlGW9njh2H5AMZex5UFDIhImeVx1UKgWrjVlKUUiaMyGdyZ0iWP+SXWVPF
hJ5O4z5fKoGSCQ9V3tQwIYzTrzxMstBwcdm7eibkSyq2mBAE/t7zSa+xgax3
bFd5PsncSN6H5hYmxPY+611SQ+D3L6IWrW1McOkR32tJcofirm+fvzIh8D6l
NJnkD4Fmrl97mBC1UsKsneTqRq+Rb4Nkfy9HTC2vJfCVVKx/H53Mt9jlhRrJ
zzzy/wxymJCQ/MvgBMkPqU1RNB7Zn5Q7HZ4kR67kiLF+MiG8cafBdZIDHIRS
RuaYEFkmcDeCZPfC7bK8BSawLSUfhZJ8ZtEof3IpC0YHbc74kWxucVFjegUL
5Ntfdpwh+dCLqJq5VSzQLGGM65GsMfmX4R8JFkTwfcpeS7Li4fetfOtZcHL7
etowGb/UI5rtss0ssD/lnJlHsvYtaUl/WRZ02a5JdiD5pJ9d+/A28v7qigOC
JPu7JD04sZMF6V37Yv8i65dg8cnsrToLlr4I89YmuRhERPZos2Dw7dEvSNa/
dZdhY6YeC0J7DxXrkrxyFaF/8ygLrLKmwleT/VMmfWjCjAVyx2Ns3Ml+Hx1R
q3E5wYIPSUvOVJD6uP0xV+uQIwvCSnSoO0j9ZFcN/Sw+y4KCLwKTNqS+6nM3
v5ZxZ4Fsd6vkFVJ/C7cTd/D5s6DJ1JZ+l9Trpqv/si8HsWDiX0uviNcE6p4T
yh0IZUHFn9q0SyWkf+iHbcVoFiwf1C+QIfWerEbp3xXPAnYp4ckk56FMZirt
2SMW9Er63HtBzsvEgodkaAYLpsQ25PBeEria+1f7WDaZz1jSjVt5BO7qG3zg
8DcLeqJsPIXJ+fOgnhTRK2dBiI+f0QQ5r7RAfb7fTSxI9koclXlK4JKLITWe
n1iQdOPsNZM0AmVOVgX3fGGBX+i22//5gYPGrinKIAssdxa3ByUR+HVcihM0
zYL5Yxs2z5B+83PAOpf9iwV/hEuiS0k/+l9r/LnT/GyYVr/Q5UL6lUWBwID2
SjaYC3k3Jd4i8KP7RPvMVjY8m6usMQ4ikGW74+HFbWzYOTY0mxhA4PKjF807
d7DB4vG5y/9eIVBfsa+xQosNJlmJVZLeBBJDjTVXzcjvSx62n3QhsND+ee6P
a2zgxKFXvSGpt065+eWhbPAteyhkfZhAqlWu6YZbbHgf7xnfSfp547HCiYP3
2dCSoyhUpk36W8p/hw1xx195pqsSOKxF6Ma9YEPV6/mEOiUC16/pat3exIbN
blYPJYXIeYq3l93fyoZSjyXBNcsIVBAZ8D/ewYYBd1FhGz4C1ZcwpAL62SCu
8rTZZoaKZuM/zr6dZMP684dD0mhUvNkiNuuwkQMdd0L95QkqrjiaaOwrw4G2
++PZzRVUjH8r+TRSgQOXfthvdC2hYjpls36+Kgf6fmwIOZNDxco8ldjZwxxQ
+9s0IjKeiqORRjKJXhyQuqEVEutIxSt8zX45vhwQpMX0bLKl4vx18/fVARyY
OrPtV6olFQWv2HgMhnMg+FrPOmcD8n/tcrZsZxIH9rE7J4SVqHhKL+xoYw0H
BoTzZpq5FOydYojV13PgsM7zXCtyf3AtNO+kNnBgy/m+PR8GKOglveVCURsH
1F8OBlz5RO4n/DW3kukcaMqQrRgupmDh+/nac6tGIKjfd8VSbwpqhLpGOUqM
QG7ybInxeQpWazaZ2a4bgaa3966HnKHgu9yUXpOtI9CY2zKXZUzBb9Ha8+p7
R4Ax7Xp+QoGCy8wD9vI7jIAuRdf/CrkvxSzv/z3vMgJpes+XO/1bjWJ45N3P
CyNgEhnduuddNW7YvfYEy2cEjpV13npSVI2qEmU+rZEjANY5w8a3q9Hu60T+
01cjYKoyqqe5oxpLHC/J7vs9AjIq2iLqF6vQtXx883P+URhftcD4bluFa1b6
Sy0XHAXVPwUlvsZVGFAdvPqz+CgU/DAx3r2zCvetubvgvo28H+c2KTdRifUf
M7tTrEaBaTQLlX6VeEVG8eviqVHQWmFWbOZaifKBL9vOO4zCz/nXWGdZiVHy
xY1qbqNw/Vp8t+7uSjQJq6n4GDIK8w429WEjFdih0ZUwlzcKH4O/i4vYV+Dt
e/ZxToWj8GLWYZ/F0QrUHOqPfl86Cn7abWbeeyvwSTw9/GHtKPCcUnQ0xCrQ
gTPprdQxCvy1R7cN1pUjI2OVyenFUQiqeMMO3VSOs8KHl1bbjIH1h4zPk69L
UYIr+qjebgzUBduafdJLUaWtW77FaQz6PrZIvr9dio6P/QwH3MfALMn4Oe8U
uV/LZUYLhI7BOZ/z9kfInOL286+2yhmDV4VCb6o0X6OCN24amR4D7pSG76fY
Yjxgea/g568xUNj0pzPBpxhtNU4dWODjQjQ7PVnWuhhj5rlO4iJcOEr90ZW3
oRjHo7ZkaUlzQd1GmD/euAiJjBClSCMuCGzaWyXoUoBWbbqam59wwU9y5bd1
Oi9RWFfkDfGUC3VGtKvunDx8k91tciaLC2cW0zNk0vJw97Ugl7RCLkg5K+6k
zueiqHRlrNR7LsSO15dFvM7Bj17qw2snuZBabp1usTQbw7/ye5fPcOFJoPJx
37+zUPtg26z1Hy5sulRXR7PIwpz/+Yg+WsGDlMOen2vTMjGSUqAjIc2Dhx3H
yjcqvcCDK5QeiJryoO2ta84z/XSc9Z3dUGjJg2+H9P/8DkrDop6Gv8xO8WB+
SqrlS1Eqbim6QI115cEjWX29EckU/G2TzRAO4kFzm/6U1eckrMyS1hPM4cEx
2Ahd0/fRexWvISefBwevyNSLq8eiYmCtlWEJD6jC/4T0ucfgI2MHt9sEDy5M
v+UXb41Cv4nUxKXtPNCandln0x+KyvYeW7K6eNBg98Xed9N1/P5O56V+Pw8I
0/t2BicC0eJJV20Emwemvr7P820u44olece28nhw57X9R27yRUTPwI66nzw4
32F0xDbBCQO+GDo5z/Pgkpl67PqS47gLJDmLizywXT4uf/aPd+3/ATnzL2I=

         "]]}},
      Annotation[#, "Charting`Private`Tag$563#1"]& ], 
     TagBox[{
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV13k4VV0bB2CKkkoqlYqKJEUkote0SwMRoQiNKGmgQURmSaVJorckDieU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         "]], 
        LineBox[CompressedData["
1:eJwVlgk01dsXx5EpUvIqD0UZG7xIGpB2qQyJSilDhlQIz1AZoiThpXSTKaQy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         "]]}},
      Annotation[#, "Charting`Private`Tag$563#2"]& ], 
     TagBox[{
       {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], 
        Opacity[1.], Dashing[{0, Small}], LineBox[CompressedData["
1:eJwV13k8VG8XAHAlkZCENoosEQm/CKUjVEooSraiQiWioqRkiaKQ7GaErG2W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         "]], 
        LineBox[CompressedData["
1:eJwVkns8lNsXxqkUlUtFSRcqkUt0oVS0JJRLF2pUNEQpCakQSo3GbQzzdo4K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         "]]}},
      Annotation[#, 
       "Charting`Private`Tag$563#3"]& ], {}}, {{}, {}, {}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-0.11750590817338077`, 0.02699734124676101}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.701756716730506*^9, 3.701756772664174*^9, 
  3.701760180391519*^9, 
  3.7017605496943617`*^9},ExpressionUUID->"0d040c96-7197-491a-a61f-\
86b1bc059a0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"G", "[", 
    RowBox[{"x", ",", "y"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.701756553323598*^9, 
  3.701756555899789*^9}},ExpressionUUID->"27762764-6e01-4437-9979-\
8f7a608a0e9b"],

Cell[BoxData[
 Graphics3DBox[GraphicsComplex3DBox[CompressedData["
1:eJx0XXVcl8nzR8+zzj67u/sM9DyWszvOPBO7u7AQuxWxEFEJQRRUBASRWETF
wEREESwsVOzun/q83/vx2d99/cfXvnfZZ3d2dnZmdnY+ZQaN/2doRisrqws5
rKx++fb/sCkBm0PGPpJlrnUI+vr1qfwGWZ2/7BK1+7ffHccm3zPhz+bviHri
OXVY+TapJvxVSe+ooT/6STbhd254on28CZ8Qsw14jAmPWrIxygr/iKfPfx19
oMQKthemfgpPYP8m3P3LdBuMx4T3GuBkg/GbcJeNrjaYrwl/NsHDBvQx4ScW
e9igbMJFCa+/WCZdu1bJVKbLAws9iTevPqSDr7uvJD2JX6h3sHqFX0Ml6Uk8
3Ol0jlFLwyXpSXxLxWXj3EMiJOlJfGfeqOWt74RL0pN4+/a5k0RIGNsL4pmu
Li4ydHoI+1d43bbZj022CeR4FD7pVKbGuX/ZzfEr/ESE76DWu1wl6Uk8elj/
TAEDhrJswZ/HXax/fSvpqPDT3foe7rxG0Zn9yYTzrbOcWLkjiu2Ir9foSbzB
klmdMtZQ41e43f2DI+OvHVT0JN5oVVh41+wWehLf3MA1bG22SEVP4itL9xji
uVS1F8RDGl3P9OzKIUVP4rOP7j6RNd9BRU/i2+fULfN7qWBFT+LVrf8u8nrp
HkVP4i4HXm9fc3Ub11vhtmMMOpOexK/GPQ2dN9NCT9Ip0inBt0clb0VP4hnr
G3zIvyfeUqMn8fytfnkyvHmAoifxtvkW3vQ4G6zoSbxBgyN+mR1CFT1V/8ds
bha8eVDRk7ivr92I+o3DFD2Jv/p8vFq37RZ6EvcZLV1vvQxR9CTevuKpjXGp
QYqexLOCzqQn8U/hBj+Tnqr9xrFJhXe6KnqSHuWvPTs1/J6noifxK9i/pCfx
fiY+TFV4Do2exJtWbPdhg7WvoifxuwntwvNUClD0JJ6+6PanrnWDFD2Jlz4y
/cW9iQcUPYmPPPV6z94XIYqexCc7RS6utyFU0ZP4PtCZ9CTuDn4mPYnbQG6Q
nopudyO71xzjpPFnvByUMdqhXdw2jT/jZSDknpk/46Wtaf+mKrw9+NDMt99w
jZ7Ep85+WWLWc3eNP+PlnL9n7KtwfpfGn/GyQY3fg6eeDdD4M15aH4p8Mqtu
sMaf8XII6Gzmz3j5Dvxs5s94OQVyw8yf8bIU5LOZP+PlDfcBb2qWsdfoGSOL
5nxsVXnlRo2eMTII54WZnjHSFXLPTM8YWQ/710zPGMWHZjkQIyf9Jz1jZOdG
0waOS96s0TNGHhvV+crSZTs1esbIhqCzmZ4xsoSJn1MV7g+5YaZnjAyGfDbT
M0Z+SjLOQTM9Y2RC6fMTumeZEPXzef/939mjvx7+rp+QnsR5zpKexM3nRaql
PeQe6Un8sWn/xivc0cyHCu+q0ZN4JxMer/DZ6If0JP7I9N1UhbfGOElP4ssx
L9KTeDvQgfQknu3vuz/0Oo0/RdHQnK1iMk/Q+VO8xbpo/CkCTees4k+xE+uu
8acoapZ7Cq9v2r8xCj8CPtT4Vuj0JD4FfK7xp7hv2heKP0Uj7CONP8U27DuN
P0UI9qnGn6LdsVkNfvu2rzX5Keyde4blKGtvo8lPUQhyQ5OfYhLkjCY/xUfz
OatwsxyLVzjlniZXFZ01uSoc/luu/g96xovOJrmt5KfoCDmvyU/RDOeCJj9F
MM4RTX6K2e2+5iz97dzRznfRMdP2FhO/nVPa+S7q4VzTznexzazXKZznJulJ
fILpnFXnvhhmorM690Up8LN27ov/ce6Le2b5rPC2Gj2J54Ueop3vYij0Fu18
F9eh52jnuxhV//M/Tb/pRZr+KQbe914+7ZsepemforzZjlB4ZehpZv5MFd2h
12l6qdhj0gOVXio+gZ81vVT4QW5oeqlo9d96qaiP/avppaKFWd9QeG6NnsRt
oFdr+qd4D3tQ0z/FgrS656t909s1+0jI2LEJR2Yqu1Xh0bALSE/i9rAjSE/i
hUFnzW4SriZ+VnaTmGmSG8puEkGQz6Qn8RX/bTcJN5O+oewmQb1Os5vECLP+
rPDmGj2J74edqNlHotjymIdzvtmVmv0uxp8JvrdojYWexNNeGnarZtcLq1kG
nUlP4gGHDH7W7Hqx4+TPdrSy60V6G0M+k57Eb+IcJD2J/w+7XpzGeUF6Ek+F
3NPselFx7c9+BmXXiz5me1Dhy2uY6Ul87WWbxMQ0F0XPn87/0tPeBP6l+Z1+
6AW5VnvQD2PGZ3jQb2PCn+1wpZ/HhI8ZRT9PvAkfUdzehvT8GbfLNkH3O4lH
/+13+tF+xoqNut/pBx5/chv9YCZ8yF36wVJNeOGK3vQLmfCCK5R/w4T3uucS
lTX6Vg7n8g/k0cpzKyaHPJYuA4Y5bWyzQbbv2fxla+c7Ck8tdfK331sEEBfE
bTPkGbdz+kSWFZ6e/igofc12VeZ37PoZ/RPnd+zQP/shXvt97p/7V993N+Ns
L8Zo/eC7oqb2XdaPe2SMU5uvePbW6F+br+iE/tkvcVut/5/1escrvRXfsj56
kveNQLc+iv4mP+FLD+XfY/vWbQMvLXi1U9GLf7ft2Ok84V4BsvSPv7+h2pd3
Sy0X4RascLZ3Sut08cBftCMSVfuKWdrPHBp8QOFsn7Hvs/FnckZiX8ep9q4V
B7Xf+ylY4Wy/6PCSMiULR2G/B6r2AV/aLq9SNkjhbB90YJBV438pnwPVOo88
+eVcn6kBCmf72Yub3C/ZPpzfVe27DJz04GD13Qpne8+QvXVflqV9kWjhz9Ss
NiXyeyqc7a3yh9TvcTNI8cHP6+KbQflnVD8j8vo02ZfT1YZl5SdsY6wX/579
51rR5OHuzx5q3bmenlhH9sN1i9hirCPbE3fFOpq/myivZjbWke2JZ8c6km+J
f/rdPF/ijrcN+rB/rvMYrDv7J74c687+iXuA/uyfuC/Wi/2TLzzAJ+yf+EHw
CfsnPg38wP6JzwD/aP2L6cC1/oU9+tH6F/yu1r9wxzg1+ggfzEujj3AHHTT6
iGWgm0YfMQ501tZXLMC6aOsrvmAdtfUVWbHu2vqKG2Y+EeArscHMVwrX+FDJ
xd3gW6U3AP+w5VLPzIcCte/eE52wLzQ5I3Jh32lySbhhvpqcEXtBT00uiUOg
vyZnhAPWV5NLYvZ/yxkR+N9ySa27JmfEbKyjJpfEMKyjJmfEmz7GumhySZzD
upDubD8L60Kc7fdiXUh3tnfEuhDn+vzrZqwL5RjbL38at2HcN7mknV8/9ITz
v1n80vxuB/cVjgk5LfdcxAtifdnvz/18+ugRpclPkXVjUff+m/tEafL2R3vH
OX2iKB+p38WCrygHibdcMdQu8YLlXCM+sKX/mj/GRyg+UfdKHZu/meQYofiB
+N2Tr/MsenFIrTvxxb1GNFjdQPGbwrtlHVvCeqZlfYnbz5lR+daCfapfzuMZ
xk+c85iC8ZvtrEQ5C+M32x2Jsr3WP+eXjHmZ7eg42QzjNNvF3+wBzNdsJwbK
+Ziv1l5ouJKHj839KDo1NX9XyTdtnIp+2ryUvJqp0YH7YNR/r7s4PdvoR1t3
URrj0dZdTMe8tHUX7zAvbd3FF4xfW3cRhnFyfMRjME7aHdxnEeXv1szz2XL/
Rfyzw80snydZ/IrEQ6f2eBu58ICy44iX3ej26u8awcqOI964dH6vBrf3KztO
4SHTt0eG7NHOx1TZGeMxn2vJ0hPjMbePl3MwHjMeIzNhPOZzM0bO0r7L8TbB
ONmeeGMzruYxydyP8ltm+c/vxou55nEqP5K3eV7KH9IedNDoLBzxXY3O4s//
prP4usEYD8dBfCLGw3EQ32ha91SFN8Z4SnxO8Q8Ze1tuOFvoZmvndJnHq1ud
BgOCZcyPdtcU3qPN0gJXM4dB7iQovHVC6W7j/jwEvo1V+OIcQ3s4TCB/elr6
yZXQfkXPUFXm91d6Gt8lzu8/aW18lzi/b4XvEuf3++C7xPn9zvhu0tCZsV+/
3pcv5t8bMzb5iYz2KL/7Xhk3lgXx0rWrtxhQ3UmV+XdTdhrt0b/A+MVijJ/9
oL2YsdPUv6pv/IfRP/+e/XmiH/4929fbbfTDc5P9xVf7PDe49iYb2TpXaefy
t9S8O1Z+s715i1Ccm0kKd9iTVvXZc5775xQeHzn9Q3wWyqVwyzpG5TyYcwnl
mCfHKSvU+uiV+uCAms/Pds3sf5xs2I7julrJGA9xjqsqxkOc43LFeIhzXOMx
HtKL61sb49HWXdQ142wvOpn5EPs3XIzT+gdfiX5mvsJ5cU5o44S+miAymPkT
elGS0OYrwOfigZnPBegmboBu2j4SNTAvbV3UvDgf4pMxL85HzRvz4nyIe2Fe
nA/xHJgX50PcGvPifIhngNzgfIinY17k45/1tMRe6p5d8X/1w1VfXfnG51p7
I76r4Sa9vSydY1d+p38t9/Xs53zi0aXB33CNb39817XOJuVH5fnwbHFQTq+z
69U5x/omywycdhPx2sLh0B95Fquy8pPYGjj5k/Kk28DQytnyeio7n+0jRMH+
O3x0u+yewjlu6oEDOk1csrDpdkUH6h22hXI41irjHMX5ki+euHl/eVrAV7sH
iRMbGsddXnbCVbUnX/TPPnLlQrlb80snit5TWyfNtfVQ7ckXk7YfO9nqjp9q
T/2lbN/m13eIHao9+eKfP+v/7jRP3U8pu+9ZlpQ/KjvsUnYH628Cpz5E++A8
6M8y62s3N3BlRwE/scRYR9LxZ35IEdttSMefcMe00s5RpNfP7d2Ou0aRLj/j
wcIjivP/GXe2sfhROa7C4KuGRdt0Ld/moeL/6NVZ6sxKnKv4h3xuJXvLOYmb
Fd+zfluYgaMf1d5xnNGPNt8f+yiglzftI5M8t629Xe079vdukdEP27G/u7FF
/3g50Jvrq873dcmPT3y29VXtyM+nsY4ssz4JuNa/GFq0YcC9n/iceIYvASVj
LN9V5+pqfNfsx7gnErGPWGb9SuCUUzyHm2CfavT5sY6L7byj2I5/tx7tOR4l
Jw8Z68Iy63sdNOGmdXHPvUbZ0aRrnqmz6gbc2a3WnfXJkwyc8oX9OQ4yxjNr
v1+j5JC7Cm8wbv5G28h9Cmd/KZuHeYv+O5Q9+fN4ilvviOK5zvZ3rI39S71N
jfNQgfM33fyUPfVzP4X/pN8ySbXfsdWQG9TziO91uby/6mo/ZX/93E+eGNco
6g1s3zibIa+oFxJ/MvlLAb+1u5S99nM/2UtxX4er9lMgJ3n+Eu+8t/aTDz19
pCYffvRjHTJPrRfXoe2ctPjfs1j+nvTe5mbQmetB/NMYY13YL9fB43JYtTCL
/FT0rh1h0Nl835ooK49eYe9rkc+KrpVdDXqa4wfi5PCH/U/7WeS/ol/MFINu
5vvxb3adu+27Py3ni6LTPNBHO4/kp5sfa77eP08/j2T+diEHN9X21PsXM8qv
s7liaa/0muJoz36oB83Ad4lT34nE+IlTr6kIOhCn/lIZ9CSOdRHR5vVSeOux
xnpRjlMe2GDdNX77ITfmBs6L4rj5ndUYP8dNvOxUY/wcN/F4jJ/jJl450hg/
x6f007Gm/a7af9pqzIvj5jyszXyrcDHZkDPs13RfWUXJK9X/BMglri/5/eHN
wlNjaq5R8fnUdwbeyly5wMZwxd88d1KbDJxuV96CU8/a9elo9hunVDyzRe/a
MzjlyuVIxffsp6KvbSHXjRac/fh3CJ03cYclvpr9hMyssfrj/Ui1H9S56r36
YZkdFpz95OkxZ/GLvyKUXc9+OldZ8OXr9Ai1T9hPx/cVSrYqYcFV/Pmbgr2q
9zukxkG/yoCEmj3Ghh9Qf0953OtStbtVV1v8bMQbnK736OQ6dV+g/DCDQWf2
Q3n85t6iqTsiIzQ9Nkk6HQ9N6pkvQhtPvNwAOrMfyuPwl2NcliSpODGFXxVb
1zvt0vuJkQdAZ/ZD+eDVvVxB298iNX9guGzXoXKtDlMt9yykdwfQmXoU91kH
0Nnsb/QUR810tsSzmcej5Ekq1t3sV4wVxbDu5n7ihauZPkr+ZAcfmu87EkQM
+NB8v5MsRpnXS8mrUOwL5R8EftS0L2KUnrMP86I8ZX/+oDNx9jcQdOZ82M9C
zIt2Avu5gHUnzn6y2xrrzvmwn26YF+0H9lPgvsGHxNlPAviQfi320xj7gnYF
+5mGfUGc/azCvqD8Un6CFVaNUmqsUffmlFdXHvrFf9yyS7+vl7YrSvc/eX6z
0O5NZPTSpRmG5d2m9Ey2d7yYuqdbhjVCu0+Rz9IPVPAOW6rHG0irZUb/mv0i
PR+dsRq5zJ32ldKfI/OtuT/w+H5VZv0p4JQjrO/b7EVZ655+qsz6acC1+ztZ
ucqaHtmqrtX9nNKxTt+PRbbOVPoH22ewm+zaara/KrP+/QADV3H/qA+tFF6l
/BsfVWb9LuDUV9jPMpvEutub7VBl1q8Abo4HS5Qt/ZuXnnt5myqzvjNwntfs
J+L81ejcj9xUmfXhwM1xj3Ey5pdM1rs8nLX2MfIwcOo37CfX7febsl90sdyj
oD43cMo11vd/MnZUoZRlqj3rBwKnfcp+Ik3jDFT2frR5/Kr9vbPV/qkaukob
Z4y4C5x2LvtZDTqzzPqlZvqr9o3LFrw7Mq+LNs548Rdw2svs5wP4hGXWvzPz
j2o/zqNyFqv6Xto4k8UE4Nx37CcK+4JlFadj3i+q/aluvx7M/Mtu1V7514Fr
8RjCCXJAi18Sp5ca+1q71xN2j0xyQMmPg+cMuUG9ivKt82LDHtfir8QVrX8V
VwW5ofkTREqFYnP/WbZZ7XO2t8d+1+6bhO0fxn6nnc9+3HfuGncu81TlbyJe
dathT/FcIH4H/iXKeeJN3A17kHKbeLcmhr2pfVe+uWLY+9q9tnSvZBq/RQ5X
NY1f2dOOS43xa/4ZeT7dRDfVvl4pg27ESdeq8yrW6XXGQ8ltnif2WEct/kH6
gk+0+AcZAH7Q7A5p2/Ri7aSwUWq9uD7nwIcssz4BuFlOJsvR2BfmeNpEOdKE
xyk52QD7lGXWNzbhlvuuVJM8iVH1jzU5QznWD3JMk3tiwH/KtxgRbZKrMUrO
HAVOOUA5869JzscrudEWOPmHcmO/6dxJVnJgH3AtzkrYms9HxXc3cT5q/jFR
e6vBb9z/bP8vzl91j4j6KeZzWfHLGPCn5g8UZ8qZ+FPhExwN/tTiAEXlZQYf
avESonOawYdaPKG4ctbgZ82/JBxbGfyp7S9xJcXYp/SPcB5jHAx7k/0Qnxnw
ya7VQX+pyRPpBD8A2/Hv/tlntGc72kEd4WcmTrtmHPzV6v4Adood5JLmf5Bv
4Bfi/GlPO+0zjVPJw+S2xjjZjn/XEu25Tym/O5r1WGUPOUKP5biJFzTrycpO
mgg9mfNh+3izfq7anxY/6+cWuzDAbBeo9i1gF7Ad7fIosz2i8DOwR9ie9ndu
sx2kcNpBbE87+6bZ/lJ4cbP9peRHF7M9qOzsdrAHeY6Sv3aa7U2FdzDPV92P
HDbbuQpPBT3ZnufbZ7N9rfC1ZvtayYFuZntf3Zv0Ndv7Cm8Mu0bzP4hOZv+D
0h86mP0Plvh82MW0b9n+mdnvodr/BfrTjmX7smZ/i2r/AetLe5Xtk8x+HtW+
6GcT/yh9NfWPRx3qbdPXMU44f9yQaehp3X5PFNbPatSpJiK1dbwhEgsFeW/7
HKbkEvnFKdRpbFLYZt1vJm2H53LefGCp0PxsMrq7Ifc0/790L2/IYeotlFcr
P7/JVC3dos9w35d8PqR/0Dslf9TfPcN5wX3F9tOyxX355O6r9hvlwbqCuZZv
KeWt9hXxbYVW/d2ljYfCKQ8GRE3NGd55i9pXxO8MLlp2QeUNCqc8aNBhdOCJ
RU5qXxF3qv746YVOKxRO/qrd9V3i0QHLlDwn7oz2xMlf1uif+4r4Q4yHOPlr
EMbPfUXcE/MlTv5aAfpw/xAfAXoS5zmWEeuixbGIXuvPONt1Xqj784Wt+RxU
56PdOqM99TN1vwY+NMurQHkbfE7+pPxbv3bXqVdZ3fU4yR/7P3qgp40WTyJ7
Tbz6slCOdcpvS3lpkxR06o/RnjaafSFTDjed26iFizDb7/fkiYgN9e8VCFH8
R37e6N7icUyVQP3+Vx5uFD0jx/YNqn/+na1vkZtle/RV/XB+6ZfGX7SqZumf
43SvGdd52c5QtX9J/4/V3GZt9rS8r+S+Potxkg5c37SYAfJMmzBFN+Kpvp6H
05dZ/IHKn1MyrkDi2YHqHpF4no2uf49etVKtN+n27ErExlItVih9mvqUQ6ZH
3TKXCdX8D6ly15Acy70vBKr9yXl3PrlD9F2/V+nZpOfwnC6Vqg6y+Cmovx/O
Y+OUeZW/2rfsz+7PdR3z1VT3Vur7g3PXPLpkg7+mt8fLdyvH++Rb7K32M/sr
ea/ZjIfVt+v+BHk2In5en+K+Cqe+P27JjMsR7Sz7n/3l7DV8VesCm3V/heqH
OM+xWeMLZuw7yEudO+xvTPNVl0LKbdH0/EAxHPMy4zHiyr76/l08fNV5xP4S
7O8fsZvvqen/cWIE6Gy29+PF6ULXBq9aEKDOKfa3cEKs1cqeu7W4hUQxG+uu
7rNhT6TXaDas7NVgJUfY35foIs9cS+7X32uIXNUdz8w+6a/fC4jabmXyhbTw
UXKD/fle2vli8BU31V75y4sb/KzFq4gdH8al916+VmjxKqK0y8Bc6bec9LgX
ceKT0Z7fVXFPrZpOnv/UTe1/9t8E49firkVLl2Z1S73yklo8mxjTtYb7+K8b
tXM/VbTeHxWV7VSINNtNgaJuIb+bBX5T+SIUniHxaefRL5T8VPyzaFOBTneL
RWrrEieiOuTL4/DYkp+B+Hsrr9QsMZZ+yD+bOuRJ3hcdqdpz3aOPfh5//OQh
1Z58sjfz0k2XoiM0v2ugbGAev8K/XDKNX52rCzB+9s/z6h3kp1o/8E/YkYll
Kt4IVevB9e+FdWd7rmd0+Srzv7oPUuvO+QVsMOQe2/HvrIoZ7TlO7veD82Ze
2u2q6KzkFulspkOMTOnZrVyDXYfUucJ+Tj+WT2sViVD6EuXncq/m3Usu91Fl
JT9TLk8rVMRH6UWUk/NdyhVMqOipypSTo6c/fbB+mLvSiygP15fav3dl6Y2q
THl4I+jNhc+3nJVexPF7h0ectauwWPMPh8vli57NWOU4X60f5ds/9beeK5My
Q/N7eIqOwM36UoxYY+onRvGhG75LvYjy6hHGyTL5cC3mRb2IcmkM6MAy5dJC
0I18pvYj6Mwy5c8IrIsmH6RtzQr/7HOcpuQM63vVM3CNr6RniEkPV+u/B/oz
15vrPAX6G9eV60m9l+vHdaM+yXXi+qwx67HKHlwLnHQnvdkP6Uu6uuG7pCPp
x3FSfyDdtpvtAmVnnAeu7CXsuxGgj7Z/xRDYL5SnxKPNdFb+S9v6Bk46k/55
/F0v7j/no8qsf+lnwtU426E9y6xPQXuuF+XPb7Bbze9EPOUR2KHZaxd1Chn7
VCRfCmxTvs0TEVlzcYm0A16qzPpWNUw4/04Oq23gLLP+Ovrhd8mPdiGtfapN
9FD8ST+T3ep8mUu+3KX8wqy3B06+VffeiZX37769SslP1tte/XgroMEo7f79
m54Zb+CU/6R34QV1/ojovVWVlZ9jw5JGPhWcVZn1xCmvuQ6O7Tperrre4o/i
ubdh/YdcNTJ5q3OQ9YHAeU6TXxwvGvMy+zceCMfzxvhZVvyWZODkM/bnDzrT
L8b6zGsMerKs3mcDLz22QO3kkAey4/HZ08YmP5Q3y6RWmH1nquJb0s8a8+X5
wvpBmBfLrJ8P3Hy+3xO9QH/OS8XLrDfozDLr3YH7z2r3i3P5x8KhzJ2Ir18f
iZiRR+fmLO3DMuvlUeAxB1t6hYy9L5/l2/ugtXOatO1uNabzHy5qv1Du5Ycd
yvOOuD3kLcucV+tTDwaftPVRZdZ3BE45Sfm5EnYxz0fiKyD/WaYet7x6Tbtp
MV6qzPr5JvycJe4GdjrPU+I8Z1mmnVI8OtQ++6bNmj2VIEsDp9ymPLc2+SVi
FO6B89Hsx4iTdTyuZ7m4dbl2vxwrywOn/KdcqgE/hnZeS57XZr9HoCyYOTY1
U8Qszc7yVDjPEZ4v2vgVvhTnvlkfCBQfpgRX2jBtrmaXhYs3wHke8ZwaaKa/
wtOgJ7BMvffMnoVtYpLWKLuM9VHAea7xvHMy84/Cx0OvYJl68r7jey+KWlu1
961JYidwnoM8N38387/FLwo9hGXqvdmsLtj2LOmt7CjW5wTu3P9G3/Jt7okh
mewLOpe/K5y7Dd559o0X5QvljbhZwZAzaMe/k0fRnvuU+7IHxsN9wfoc+C7L
rOd4fLdc/dTa+aZMfP13s+SQW3JZUv0zDXZ7qzLrFwDn/uV+HQI6m99HJ0kP
0JNl1vsAN+TYZdngh9y+Kq9XulRn3tdtqsz6RODc19zH5B+zv+KcDASfsMz6
Qyb+OQN6XJBHrS/M6dJvrSqzPha4WU+LkStM+nCgqn8O/je3D5TvgBvzD8G4
pFw2pH3cgAzzVJn1C4FTDnDftzftd/o9PEUB0373VPs0L3BjPH7AnUXJe69W
tXWaKVlmfTHgZr9HjPCFHDPHXcSKMpBXZnkSJxoAN9b9JM79o8LVtWRQjtZL
JcusX2nCE5Qd4Qb5rN7Zor4s5LDZr5KocOOcvQT99qL4tOPl87yJmyTLrM/p
beCUJ5Qfi3HucP+yfgbOF5ZZ7wD8+Q9/43Wx/ocekSJ2VOoTd+KDp2SZ9e7A
KWcoV8bjPKVexPr6ODdZZj3P03q785z/+vW2yNx517KxyakiR+qr5iUcfSTL
rH94y8Bx3vP8FyNw7qM9+5Of0J5l1r+6ZepfyYm1H+r8sXuoD+dLekgvzJdl
1ruZ6aP2/ajA53nPfLNfsF5cT/kr1otl1r8zr6/ax2/tm18rMGM9+Y38KFeD
31hmvYuZP9W+fFg4R5s9DRdyv3A/Se4XlllfyLy/1D67m+PukszuM9gv+DZE
UA6wzPqlZvmg9lE6xoN5gj/PiNOQVyyzPtos39S+eAj6gO7QMy+Ls5C3LLM+
2SyfFZ8PxnqBDwTOC7EW5wXLrN9sPl8U3/qAf2jn0K7xDTX0dpZpx3SGXUA7
hHp4ZejPLFPvLqnZI9S3mwNnmfr1s/lGP7QraEc4XjC+yzLthtoYJ/Vs2n0T
ds5vWzWbv7ITWV8NOPVv2hmlZ2+Yc7fHYrXveP5329U/9vBRb7WPeC5XX/Zg
fvuZO9S+4Ll56fbWV0vstig+57mWu62MWVl+leJbnjsXveMGO/afo/iQ58IV
4OQryu2C6Id8Qrl6Hd/lulPulcc4aUfTXnnjY9CBZdaXB314z0R72uquT9eL
//jZsMz7pjE5/Md9rrtH3TfRTk84+eneHUt7dV+68DejPf+e/T3JYcJVP07Z
DZx2INdrAvQ02l2cx3zYWerdFNZ/VdDyEPuGQYof+H0xd+ki+6BAhfPvrNGe
7Vi/2sFor+I/QDd74LRjiU82f1f9XU20J1/SXlyO8ZM/aS+Wxnmh9FfoszOh
l1J/pT4bXcmgD/VX8vN8tOc5xHPpIPrnevx8z3i5m2Udf34PUq+rnw3nxXkv
xHxT/Mq6++xSeTLlq/kNljVq5SVtFmfPGV4zRemxPs1KNki/tVUeDz6XVDn7
RaVn2p045l6lu5P0iK3SoUbcEaUHRjyePHtsRXvZ5M+mo1eXXiqzOH7d5lEh
NLxE/KySs3MPlI3mHp5b7Hi00qM2hLxZ3/DsVJl/bbGXpZZeUHpO1r1ZXUdt
Wi1XDupRMdD/KuRKssi1qsCa9JNuMqPrieqeaRb/Z8WE4TK8tpdsleFaufqL
HkvbzmWqzEt7LIdsOLnx9KhgYZ89i29Szwdy09SIiW2fp0mrbJPPv23eToZ5
jFztdOyOvJKjVK8MA+7ID2vsy534Zhd+sT49pdUfN+WfrX+ZM2HzDXlhSmyl
iwc95Ar3fiGf/r4sY6edaHN9SqJcVbNW2vbtG2W1bS0yX2p8Wnq2LVbDxf2U
DNnyKuqfSQvlrDfbxcDbQXJgp3ar7u8NkGmVw/bFDx7JskC9eAccfy/Qn9iP
fvA9ge8LJ3wX4xMYr7iIcWJeAvMShZyMebHM+sLAQR8B+gir9Ek/6MMy661e
GDjoLEBnkQV0HrN76fjfcz4VU/o0H3V81xPR8sxC3+PlglWZ9VNPm3AJXK4E
zjLrI4HTb1LnVa3J9XLeloWz7Wq6taGX9OsS/m/+RbeUPVe7cOyliucsfpK0
ghWCEl+nyH/aJ7/ZncFd3r7wp+PGu0kWv8uvzv2yzXdVfo1JLR7ObX7hoqx8
LaJk7QXOcpRVhg6ZDp9X9tP1sqMeZVil9Hz55n7/zUP+PSbL7x5beOrUOfJ0
eOHhJyZGySGwe4pN67+m0JaJyu/wV+W2mzLMd5G1cg+onbHtIJaV/VIHOP5e
oD+RC/3ge8ruKILv0i+A8Yr7GCfmo+yFSpgX7XzQQ1wGHUAvpee3A91ot4Pe
ojrojPVQ+vmbrMa6vKqy4su4xo/k1ahL9b64P5Kz9wzo3GW7l2CZ9XvNuAAu
2J5l1rsAb3j48Z0Kvvdk8R7WxQ7kui+zTnLI1mTMZlVmffpEE86/E9ZozzLr
iwP3PjbKJ7ZOunSG/pWjzvzt63bsEYml4tN79VD5J+W4KbmPjXoUJNjO8fLR
InEv0mWPx0P3B33b5yyz3h849bZy5d6s9Nn1UDolt7nkb71BtM3rVsQzzeKv
rt3woc2TnMrfK1lv28jA0/ueWTln+315BXpf7Yt5gv+NdJJFQ+tdzH00Tfmn
HcvldzhTdaRqFzuuktV8uzRpJzOGpw1ZpsqszxNl4MMP9Zrcr5DFj92rWJHJ
xRtsV3rjGt8vX3v1uCuqDu2/fcYCd8ky64cAxzyVX9oF82UZ8xJW1sa8WGb9
BNABdBRYH1EU6wI6q/o9oDPWS52DF8zrpf6O60L9GPOWaUWN+WJeSn/Ojnmx
zPrqwEFHro8onWCsC+gsWB8NOrPM+s5Yl1m9OselFEiVdo9dM4yZnSpt9y/x
GN/TS8lBysXskIf9O24Ki61zR/mbbXMfOZdjhKelXebl96zP3pYuGZs5hOf0
UmXWE593Y+jgSlmSZetsH8+1SEiW0/LnPtnbcauSp5SvfSEfWsW9FB9tbih/
2sf0ZhU/jVH3btKtcdLmG9OvS9vX0x53cnRXZdYL4NlzVau9IfWCPNcw2i1o
X7ws++uwgE4P1ii5TDldHnLs/PuDOUYWTVT+tENdTve7c0/dA8pKI7cN69D1
knxYa+eZrVvXqTLr04FXmXHz/a+zD8vg09kvNi14RB6xGfhw1tzpSr5T3ueC
vA3o/Clwz6OTkNNxcqnnskXDeixQ7frXOj5sWr8T8vehzxsvr+qoyqzPCfy4
tbfzGa8ZAv/LyU9ffbqeT50L6tyoinMhZ2jRuhWW71X+tIhM1WybVhuu2kXU
aZmhdRdf6RPr367p3MGqzPptwDFPgXmLCMyX5w3Pn0I4d3o8vPZHgw4HlD/N
cWydc9bOI5U//HP11qd3jDwoTqwrMvDEjvGSZdZHAMe6CqyzyIX15bnFc+wp
zq8iLkMc5dPT0APjRNvrr05PzrRIlkK7MWGbT7+Zc1ZUzGw1+M7OpZJl1ucE
Dj4W4GthD37m+cfz8ATOwQUlxr6c6HZZ+dOSJ09YfSL7JnVu1ty7ZPOqwVfE
3t7XPlTsv1myzPotwLFvBfax6IT9y3OU52ojnKdz3nb9fb7dTYz/hkhpW+3g
75c81PkbLwbey330pshcK/Xg86WekmXlVwdOfYj6UT30j/aqPrPWnvVZgVNP
ot4UDfpgvqp+FebLMus3Aqf+RH3qBtYX68X1lHmxXiyzPgdw6lXUs0qDP8Fv
yt8cCn5jmfXEqW9R/6qB/YX9ovSxndgvLLOe+4h6GPWyGpAP2O9KT+N+Z5n1
JYFTP6O+VgDyDfJK6W+3IK+UPof628BVnCX0OMpnyFul1/0Becsy6xsBpz5H
/S4HzhecF0rfW4bzgmXWewKn3kN9KjvOa+o91GtmQx+g/kG9Zj30GZ7HPG/9
i5r1EOopttBPeO7yXHVHP9QnqI+MSDG+S32CekFxjLMs7O1RxbPMmrP9qTx0
0OqizfRgm5hndiesz1r8MP3Kf6zsFOep4hz+GX+xZ71vdszDDnaZblbaz34E
+hEZ/G3ftbD0o/wqaeVM/Qj0I1zRD/vld9LMuPq7e+0NvHyBMXk9v9nDKfCT
DIkJXz+55wHlV3He+H6ezzc7KyJb1jajRh0QbMe/24H2bMe/653daA9c+VE6
Asffsz8xxfxd9Xcn0J7zIV1zVTLTgXSqWsXA2S+/M/2I0T/9GvATyJrwD8CP
QL+CTF9p+BPo14AfQj7eY/gf6NeA30Kuhr8iG/wa8HOI4vBv0K8Bv4iIhD+E
fg34UcQo+E94vwK/izgFfwv9GvDTiDT4Z+jv7Tqn30Xrs4+k+z+9w4+c8Fb+
NNolt6Dfzhz9i129nOr3KaT9tYHHjr7xUPEwr0+sbpl/0Te74Kvf0LnJAwXL
Kr4lg/8PnH5jl/zRYU//vC9vhq/eFRqwSbWjnWFX1rAv6DeOzDis5aOZ98RR
8XpimSWuspHd8+pxL+6o+5qNeWwmlH3ooe53WE+c/mTMQzxLMcaPcVriXjIZ
42SZ9bZWBg56Kf90YzPdlH2wHnQ79MKns0OhhzLw70fdT818KO1ulngtdqzl
fJQf/SbmRT0b45cLMX6WWe8IHHRU/vZ3ZnoK0FPYVTToyTLro0sbeJ43YalP
jqSLwjunXvO0Sxe+oTNj7g/axzLrpRvw/jZXjvx79r7svqr4Se86afLmsDX9
el5YpfyA9As+A79x3LQn6sOOoH+Q/kJ38C31ftoBGR8b+j/3F/2I9B9SX6f+
Hg29nfuO/sUL2EfUs6l3r4O+re1HWdS0HwOVvhxt0pNjBP2RC7GvqddSzx0H
/Zb7l37K15AP1EepnzaCXkp/Jf2XryBnqEdSr7wNfZL7nX7NypBX1P+oD16B
HvjmSocm89Luiq/LsjWsv+iumBLZcfKysu7kV/KvcLll8C3a8e+kC9pTPnL9
G5u/Sz1U3sB3WWb9VeDNyowpkf7ipvxzQkBZ6x63pJv9ncZ7D3qqMuudgVP+
Uh6nmelDvVuSPiyz/jrwPBO3Zml5+Iq0yl0x3/UlSdLu8NdXyRldVZn1o4BT
vpMfX5jXkXaGbIp1ZJn1zYHXFsd8hzc6J5f+9eh6u8HnZf0rnUqdC1umyqxv
DJznB/l6lZnfaFfJyeA3llk/E/gi6+0LF98Mk80DDu+99yFCJt6o3Krcswmq
zPo7wHk+0Q+v7QuBfSEOYV+wzPpg4HuKujgtHOwt7Hr42C/tt000XyvqLOo+
WLLMehvgPP+4z0LN+1dg/4rV2L8ss34R8M27tiz/1fO4ODR2+dRL+WPFNvfx
fntKz5Ussz4QOM9X7tcxZjkjIGcE5QzLrJfAm/ssfbf+dYLoltXqyaeaCSK4
eYu/u5dZJ1lmfQhwnt88z4PM8lBAHorMkIcss/4T/CSHph+pVqnodXEyqXGZ
NV2viVWV/9gf1M5dssz6JcCpH1B+3DLLbQG5LXpCbrPM+h7AXcvP3dd3+zd9
/VLj3Xma3BbLM5xemaeul2SZ9U7AcX7wPBG2I4xzBO3Zn3REe5ZZz/5HnSo0
8tTMVDlp1sXBDoVSZcMxrbpcb+PF+ZIekvNlmfXzgfc/8mpbxgvJclyFMetH
ZU+WT66dqX135FauF9dTcr1YZv1B4Peeh42e4B8v33StM/DK3QuydXKP+D6H
15DfyI9yP/iNZdbvBZ5i+2VCRO4j8nOmx31Wzj8ss3okXVpfbzr3C/eTFNgv
LLO+DfBXkb93yXDRnv8LO/cFPco5DuR+F9jv4jb2O8usTwCOcQiMSxTGeCCv
BOSVoBxjmfWUY6CLAJ2EI+gDeSsgb8VQyFuWWU8c6ySwbiLjdWO9cF4InBfC
E+cFy6z3AA6+EeAjYQ3+oX5Mvde2q6HvsUy9eCP0Yeq16n0l9DGWqffdgb5H
vZb62zPgLFO/80U/1F+pf/aFHssy9dP10Et5f8n7zCfrjfu1lS4ie/qLNLnw
/oLc1j2+6edXyu+9OLqFPF/L85mn3R15wuHe6ydH7shhTsvmN2/sKSuvzrY3
yO2GzFGwTYp3nZuyyeFq67b6e8jAiLMzy9gnSs/ePReF2VyWL1OKrN28fKOc
llhpTcmdp2SPfI12dKx3Wt4q2/bX6+0WytzDh3R5FR4gz15fPKtbYpCcHD2h
W/fzI1gWqBfzgOPvBfoTR9EPvifwfZGO72J8AuMVNhgn7xd539gW94yLe0Y4
9/1mh6/Oar8qT5Onck2dnNZWyX5id7Ma3k//tMQ/bAuqtyZ38SC2F2gvmprb
q3v/XGjPfvmdCbWM9io/J77zPNjUXn3nrbm9+s7dQKM97QraGTlgX1CPp14f
HAK9fW+eVg6Fnsien7u1PzXzieyVaL1uad8Dyu6b9eBY/37f6tsVelPg6Ndg
8WfM9nqPZlriKLJ26VjN5rcDgu3U78GhPfvld9qif/49+7vVyegH7TkuEWNu
z++L852N9mzHv8tjHj/HJc6ax6/6y41+aM/QvskFu4b2DO2bETiPqB9TX/aB
3kv9mPryQdCf+jH15dVoz3OO517AcKN/+oPKWuIxHK9MD7ahf6fsT/EYjt9w
zpPzrlPYmG99xDWp96BNc+U8ezoI/f7/PMBXEc/0M95uh0dUefhLiWf8nkc6
xi2qEuL2fsbXjt2A3zd0iVD5P/B7kcUQX0fcu5G0q3U/RJaEP539vPn69Wvo
89E2xNm++a4/n3fvGyQvIw6K7T9/a//ozVIb4mwf1jnF37/cXmXvsP2Xb+3f
ztxgQ5ztx673P5Dk56XiPNn+W/Ovl7Jts6G/72f69HrgYTMb8UjEf/lOt6Hu
NnMQ36PkfdD0Wtun+kquC/FJJz07lqrvL0l/4msrzEibn+uQJP0VHlrnz3Jt
IyTpT/xy0POzk98zT6lLBHH+Djjpr/ppcKbzvVzhiv7E4zxCN8UcOajoTLyu
y1dRy/WAoifx5JUPEmMn7ld0I171UmyJ9Ta+6v6R+JVulxo+sd8oSR/aiYkT
mj0u9UuI9h42VcbXuBTf8FWQogPx5sldf58184CiA/HCvv8Ett4dquhAvCV+
V5d0IN5kTN9Nz2uGKToQ96j8ZGaOWAsdiC/0LLu2+vpQRQfiH04cdekx+oCi
A/FJzh/qjn27X9GB+LIMLW/cnLVL0YH+j/Yr18bl+kW9L1a43Z0bJ142OqT4
h3j1wcNTns4JUnQg/mucQ7kZSwMUHYjz95pJB+Iz/jy27lWVA4oOxDe1Lihn
O4coOhCv5TOpe9NeFjoQz+sQlWdF81BFB+KjnKvWyH/ngKID8XnTK9oG9AyU
3Efqd4XaZWjvH+Oj8Um8HDYz4nylh4c0PomXo7bmal/weYSiD/ERpQ86Z1oU
quQe8UPxCeOmTQ3Q+CRe8nfqzXwSL336LO21q0uAxifx8m3B3+1m/huk8Um8
7HrU1mfLwwMan8TLmneuj8lwMlTjk3g5POvWez1HHdT4JF7e9I5ZUm5riKKP
epfRooN128f7NPrEyJOB9e8ufhOm0SdG+l657RVrH6nRJ0ZOzj2hxajrYRp9
YuTqRUuCVsQHKblE/HTh3gUGr9it0S1Gtsfv1JvpFiOf7C96pUBjH41uMXL+
9dpH8xXep9EtRt7Lnm+WW3CQRrcYeaf+mBq5euh0i5G5Ze7B4ZfCNLrFyOMD
s7ZdFR2m6MP3HW3nOa2Yc9jy+0HqvdeOMXW6OFr4h/jCJcfrtBOHFH2Ib6uw
dlz9bCGKPsQ/P321elZigJJXxDscPJl7+SYfRR/iR0YMCyngvlHRh/jMK8ev
2G72UfQh/h79kz7EXTAe0oe4I8av8YloUzT/ksFOwTqfiCOgm8Yn4jfQWeMT
cQvrovGJuIt1NMvtGMF1N8vtGJHhcD+vXA18dL4S/4CvNP4RnR1eh3Vq6qrz
j+ha8+y2RSt36/wj1oCfNf4R/RNfnu/tHKbLGXHsbJsf+0uTMyIZ+1GTM2IE
9q8mZ0Rt7HczfeJFN8gHM33ixTvIEzN94sVOyB9NXom5/y2vRKH65Sd0zump
yyVRd7l/1dfbPHT5I0ZCTmrnkdhY/HO773JYO4/EHMht7TwSIyDnSQfiuXEu
kA7Eq+McIR2Ib8C5o51rgueUdq6J/3GuiSw4B7VzTVRv1T/p3V+7dT1E2HQO
fnDcd4Ouh4jqo/Zv6H5/l7buqWI2znfzuqcKq5OGPmBe91SxHPqDps8IX+gb
mj4jBPQTTZ8Rrf5bnxGFoP9o+oz4G/qSps+I5ute+v71br/U9FXhcn59r5UL
p+vvPkRlx4Hunk4bdT1W5Ie+RzoQj4d+qOm3ogb0SU2/FSegf2r6rVgNfVXT
b8WK/9ZvxVXow5p+KzZBf9b0W+EKfVvTb0XPhq59Ry06oOhD/0q5x+JGX79t
ij7EK5/+kN65wULd/hKr49xy3ryxRo1f5YX9b/tIbKz1MuWUf7j6LuPwM3wT
6ZnGuDMPmOl3KDo6eNjwuz+1typTZJuNZveJ7/ba3iUbbDS7T2T61n/v7Mts
NLtP5PnWPr3CGBuOn3gafr+e4yf+zWy6kTBhQ5Rm333Hv4accIvS7LgfeKld
Hsp+HA67rK1GH76bSL5U/njqm2C1vhuZ133mkUbnu1n0ij14b3EqJUtkUu4d
ip6H8c7ibWzO8Cu9vBU/P8c7jEzT7G/myLxfrZff/7Cn+F4j7fTUyPDXh9R4
rmJ91kT6f55T1GJHsP8RNTdM+PWZRc/JxnyhGbyqZIz1U+P8Fe//TozOvK9G
4AEllxhXOaVi+YD+I/arfTQbcSwz3oZPt71/SO2jdXgXMv7EuP6DFlrsxKew
R3R5wneH3j1vZPllh8U+Konv3l2Zs2x4jTA1L9Lvjf/bdrUHWOyCDrjvfdPl
S5+nVsHq3OH7lFLWfxd5vXSPmq8z3ineGVM1r2cri57PeM5PwxeWPJrTop+8
wDut5FLVR3oN26/mexnvJWva3u/u9CpE23fJ8rF2XmzAd4d61X7mf8NiBx3F
d9/Pc+rrtDBUzfclvrtwhscQq/eW+Sr5N1q63npp0cf4juy3VvtHDXsfpPTV
aMTHbSw+yWPWTn9Fh+J4Z9n7c7eBWWaEKzowvtT7VcKGPCst+upsvEv7I/Xt
7926Web7DPaCg6YnlET/HaxrzHledL+abwe+V2jiv6/H/GA1X/Y/7NTrPXtf
hKj5+uH+tP7xpv82/8bnnC/fx70HP3BebflOdM3aCYN3W9aX8av5Pjk9vuxk
sVOy4V1dypIvDdy7WPTPEbg/3fzyfoekmYFqvs+h/3fR7JGO+G6rrwHz/9q7
U83XH99tWOP34KlnA9R8s+O7x7/mvVDyQ7CaL7+7tFG13yYVtMz3GN799e9W
e+uTKRZ98jrep3ba89z57uKDal5j8S4wIqNT6R6OFvviFe5n8/bv2q1GL4v+
EID3g/uapv92+/oeNa9MXkb/UeUKje++2aInv0NcboWv3i62b3zVvCbguzuH
bPC42T5QzYvfrdu8z4MvlS121l58d/uBlJbbplvsiPL4/hXIYS0/mChgl3Pa
knzhar7eeO+4Ff1wvmm4F66H73K+vfAu0hfjpHy7iXjJC7/tm+Fgs0ut+yPo
8500e8EO47lwx+5LxuHbFR08MZ6vU0/U3rtgj6IDx0P6c77ReNd7/Jc3z8a+
ClDzZVzxMsh5zjca7zjtwA+c7yDcRy8G/3C+mfDe8xj4jfP1QVxnffAn5Vtr
vvdfVH9y3/idig7p0Of1/R6F8Y97u7ajwz/uig4S45xjH3QnxdZbzbch3h8v
P/9r+D9ZfLU8RUnibOspfsFfg9R82d877HfO1xf34A0gHzjfGXjHOhTyhPNt
y3hVyB/OtxjeU7eDvOJ8h/wP/b8+xn84JejzQId9ih8yY/wjAp02FrWx+Jdw
XoixPT2327dxUfNl/HOxQLuX1lX2qPnuxLvbPJDnnC/5aC/kP+f7DO9zeV5w
vocRJ/sW5wvn68x33ziPON/H0Nt1fybfeVfDecf5RmH8jzM22BS5w+Kn4vgd
q13ZPXKu5fyFniC+JLm4Hs0xQum3jIfNVEqe/zB1m6LDYLxPLYlznHRoh3iA
tzj3SQfKlQ/gE9KhOOJ8H0CvIB1+5bt16CGkwy7o58s1fYzvZCdCzyEdZmL8
c6AXkQ4c/8xCLRqU7mU5pzrhXW3ZIgNDrl51U3RQ+bLi8udstmmw0ntK4T3u
ig3nN/dvuFWzTx+JDpoey3e7kUETOh+dHqG+y7jU2AoNt0xdtkx9V+XbX9qk
c/r5ZYL9l1b6f+XDP+vh2Zg/rcSg5h8LuKj1uoo424E5bJ+tHeqv1oPxualH
+477U0xW+Sz4XjlteiP3AqVGKz9kJuiHDqtKXJx131n1D31bbKu5IrRIleFS
60d8uLl6W/l/AvXvitCcxng0u+YHHSf86RWl0VmO9Di+qUCTQMVvx3D/WNIt
tVyEW7DCjwCvqOHUt9ekdbp44C+LfM4CfBVw8i3p837Upn3NL1rsWdKnW2/X
+KoXLecX362vLBP+4uDdCIscgP5/xWHQ3rMZIhT/Mz69/073J9Z5IxX/004Z
0KN93KwSkTr/yPItXq1c52+x93m/ajdw24MD1V0V3gDx8GMcU2YF1bb4AcgP
E7o1PFap5BaFk85dKi9b41k5UJeH8lno0Lx9DxzQzwUZ7JGQfu6bHUT9Njtw
nhfEIedl4zG159Z6f0DxVSPkJ1mPc4d4UeirRX3zvg1O3aefv3Io6Mb+Sdfl
OJeJ4zyV1e1jtzyfE6b6j0E+k/M434m3hN54cHzXZ2VLBat+xuL9B/Uc4teh
d83retLb7mG46qc61vOGpi/x/cd8tNf6F9WmfUkZWidS159FAMaj6c+iCual
0UGQPpp9IbJq9OT7D2usi7aO4oC2vpTbU2GHcr6MB7syO37hyeKW+x2V/wP3
odq+EBNhF2v7SPwFPtT2nSh9zbDrtX0q7LpPivnOz9r+EuvBD8StIc/bYV8Q
X8/fW4E/gfhLyGGfgXfvft9f2j4V9+AH0PwGyk/F9jxfMmP/Esf6iJPgE83P
IAZBDmh+BjEA66v5Q4QHfv9d8z+IBMgf4ntBTyvIMeoxjA+fBXmo47M1nHEI
AVsMeavjfsAp/7nuz6ca/hbiXHd7yHni9I+5Ip6B68r+/8LvnGr39T/8YMua
eUVRzqvfPVkx1C7xgkXOE3+QOTD4mK3lXGbc+hnwM3HGpy851/zCmoUHNT9q
olzfoFt2x+hDGv8nytQe12o8q+Sv+dvj5OGjcXHzth/S7kPj5Jh8tn/87RGo
+asDZfFC7WqN+3JQux8MlMdenXH7u2WI3l4cBq61F6XQjzYeMQLf1cYjjmGc
2nxFCualzVe4aHRgnOp80E2jv7BC/Ab3HfFfEQfC/UJ8EeJJtLgOEYP1pf7A
OKXCZZy65XsZoM594uWgJ3A8xItX2N/vtx0W+UC8SseUMiG2ljgE4i1rZ706
62GQkgPEG5fO79Xg9n61r4kPrLG5VMSCvdq6xMguuKcjznu99rjH1NqLc7j/
1e6LxRjcm2v37KIb4g3M7VPFecRjaPMSWzFObV7if8xLVAIdzP60x+JRB4Nu
lD/ED5c36KzLjb2a3CC+vLSxjpr+KaffMvRM4uTTUaU2NN+20rIu1A9tMH62
49/9hfbE6W+s8/BN415jLH4e+sdsVt173rm7xW9PP5Lbnm4+9u8s+4X+nzLp
d2pmrRCm69XiCPy9xBtg3jYYD+nAfEgOwCn3eE4V211+970ybgp/DrwFcPI/
/e3NNXlIf/uTGW2vra0drp+PMgHnC3H64c8C1841WSRtaBm/+hac69WlavfE
Sr1DdHtcjqvZ8169Cha7DHar9E2q4bhqhUVeWUNvzLj9arEakRY6X8E8EjB+
zZ8jK01yDG404Cccfrwmmfu/K9s8XPd3yXwYP3Ef+MdqH5035GSEZR2j4PeL
+WuRTd7zln06B+uecqTOWOs8lnnBTygOo73GJyIZ7bX+RWf4FbX+RTmNr6B/
ioIYP/Ft8IPV0cYPvVfkhJ+WeC74qdzBz5r+LKqCnsQj4F+yAT01fV70h3+b
uAP8QrbYR8Qbw5+TGetLPBHy4xLWl7gT/Cf3cY9A/BX8MNWwf4lfgf9kDPiN
uA/8JOQ37X5K8H5KkyfCRpOH3KclQH/i1GObgP8pJ6l/7tD0N47rI+b7v847
8g/Pl7uVp8U2rOEpiPOdZeEbefO/qL1Ctef91NjnPQoV3LBJyQ3q89tPHqp6
btAePd5PrEQcI8enfo/iutE/++E4d0b90uRA+W16fOaP883ZZkcU+1G/S1jF
PH6+630Qtfz+kMRlCqc9+6bskmFO/2wS2n3oj3X6u613lNneuSNXY14cJ8e/
H3m/OZ5o6OFfcW9I/AX02NygmxZH+n1ejg+7eEcpOwTr6zowtHK2vBZ9lXr7
ZuDs/zf4c/IfzJj0fb7EMV+xv7QxX+2+WGb69uHztdYrvbe0okMhU9wv/EUy
Yuu1TP/e2aLbO7JcNuP3E4njHJGtgWv3wvIp7oUp57leXdwWNv3ujyLO9aoX
+PZ98eKW+BbLOGv/8GsRp5+ngba/+N3M3/1Fj6dEaf5Meaz9y4mvalr0bfj9
pPXIFV26trfYrevhP3yJ9sQHwU/YFe21+Gfx/uvXua1uTokiP1v8cjlM/Mz2
Ob6Nc+Ff6xX9uR///fy63419Fr8Q8eWhrx0+vrX4hYhP/ca37Y5GKroR74zf
B9T8kLKjJq+yae1JH/p5ss3c0GJJuuU8op+nf+POGctntJyP9MOEOyw/vr9X
uGZHhMvrv26ZXOOLxS9BPTYdcXdm/dNTrJo/Nb7PVT0eMkbsRhyj2b6IFbZ1
Jo6zvnxIj58U4xAXavZLJIi7edIfPh0frsejimGIs1XnGvzzSZ4VnVLSLP5b
yocJoD9x2q01RlSO3zrDYo+rd+VYR80vJy7gdyeJ0y9xXsMpP7PbGr9HyXOB
/XcE//wvO53tS2Kci+GfJN4Zfon7BTdnHLPRgvO7rbIYdjHlG/uv3aaC584H
ljhn6oeZevn3l7NXCs2ul4fhJ9f8ALLHvNuLj/h66na9nP1h6dUw3/VC8wPI
kueNuBquF8Yv1xUy/Paa3JZ7393a1/2ho8LZT6lHRjwP5STjFiLxu+HavYYM
A67dB8l+Kw5vDG+2T7Xn+RKO9pq+8e07xn0T8bWIQ7gxu/vGlTu9tX2RKssi
Po1yg3EFu/LneNxl6R79vkk2C7d1fn7GEpflD//DR/zeunZPJ78AV/431D/u
0iIqqqifHtcn9+B3k9me9+CzcZ9I/FfYQf03xx4RLXdqcV+Jslvb2QP3XfbQ
4yRlPcQravebcgbuN9nPGMiZeNzzavfF8mW3l8cTy+7Q4gnj5OeQRlcz1tug
x6nKXogv5b7G/3LSyj9fLzls6ScBengM7t+J439hj/Ycv3qfjd+/ZnvKw3Na
PDDu8cVDjN8c7xcodmX6ZXLjsMVqn/4G/fxf0FmL6xAj8DsRlA+74J95j3XX
4jrEW+Ba3ItoDb4yx8slindor/Y12l8fmTD6y6T9ejyMaI79wn6oZx7FftHx
WOBKnqB+5zu/5g83BOjvMkQsfiddi5sS1lEZcya0ttz/sv8+Exc/adnXUbVn
3mlryDFNrxZ/PynUM8e/7rr+KQ449LHN13Gr0O6hxBz8nrh2byUmANf8VCIk
+GLHlJP/Cs1PJaZo7fnd2HPG/R1x3ieu3llkXPssQ8nH6t6tBfQu7f5IPMTv
Zev4FeDa/ZGYM9q4F1PxM/jub+4zsn3XJ7XxyFtXtpb5/W8X3c8j3SoZ89Jx
X+Ca/0cWTjLoQ5x6rPPSXbW+z1ezI2Tjp8Z6aXq1fF7Sb+X3+1ZNr5ZTZhvr
SBz/ywx/LV7VqL+lH/jP5ccGH1zsqnkIs35yT9ZFPC3PNcbplcZ9unafIuuB
P7X7FBkM/tT0VdnosnFfr+mrclKxeUk1f5ukxyfL09gXXBfK+SDsIy1OWw7L
sdL+1BkPLU47Tp7A732Y45YDZRTkkib3xHDIPXOcdpzIHGrIYXO8bqLohXNB
e2ck9uHcIb9RDqThnFL6P/wAF3Geau+zxKDJxZr4PfNV7Xn/UgfrS5z32kWw
vlq8qJgEvYVyg/u07Duz3sJ7+ccpk6t853/tvl76tDsavrm2s9T2qbxuVch/
98udUrOnxOG2qWHf22v2lAhBe46TdkEb6Gnmc/z/34PwfjkCeqB2XyaprxLn
/XK8huu/R6/df0k/xD8Q571zPejPmp9fTtPiohkXeh36uVmeJ8hU6Pnme4pY
+RfsBbM/PFzcgp1ivqc4Jw7DrjH7N5KEHewg7X2fOI53i2zPOKJcsKc0e039
nrvuzzmi3V/QnvWbP9KtSn3L/qW/tK2rX/TrSn56XJxsjbg44oz3G4D9SJzx
bwO0fYo4Q3F0eIi/3+F1Cu8Nf2P4nBxlHBas1OMtxQf8jgZx6IFijm/D1wfX
rVX73Rd23AP83iLxdtBb+PtW3O+MB7sXcnnE0t6WeDbGTX3qs+VEh6qWeG/G
EdU6kqVHxAhn3c8vrsu/UzIuWqz7B4RfEUN+avcI4mqk0Z77iPkG3+L3vjU/
vGyF3+nW/PCyO3Dt3YSMxe9cE0e8kzym4YxLP6HhWbX4Fn6XcjIUvxur4pC1
39E221/XxF0NZ7xKSpcm14LdV+p+Mzn7bKWIA0XslTxhvHfDOSV7N3IK1ePB
ZNkCdcKvj/x/72VksxLZy/Woabn35+/g7BzyNOFBTkvcO+Ook3LnyjTMJUiP
r5ML3CPLT3XYq51fydJxS/MWZwdZ/FqMVxmE39cmjrhB2Rs45RLvHeo2+5zt
44B9elyifIi4RC2OUVYvM7+Vw1Uv/Z2XXO+Yz8qjoKclrgD3FEdC29Z418xd
4YjblPdfeV1pc99Fj/OUGSevHXe8yT49DlZuWfFpileKRZ+fjP07t+P6C52y
WfTwwbz/xe9lEx8OfLiG098Sh9/RJv4U+CngPAdnws//rNWFhmNXWuLkr/I8
Bz9o74hFvXp/nAgKttx/8fdxJk+v6df/U6D+XkDEt3l/JO3v/Qrn7868A99q
/nBRvX/y0jdb1qlzn3Ed/kMf50pdtUBofnIxqM2IOeUarBVa/Jj6XWwt3kzU
13DK+Wb4vWztPk7YAOd8+2G9QhE3rsVpi5clJ/4eX0n3gwWKlBa7fOMrWOKj
EKckFuL3pol/Ac7f0Wb/lNuMw9fi3sWtqJqZjnsf1PxpccJ2YIGMv4+19M94
5o34fW3ie/8HTj1wcJ634089spyzjBPeg9/dJt4RuD9wym3e070BfczxV4Ey
WaMP5Il4hd/dJs542ncaTv2k3HHj/Rdx6ksx+N1t4tSXWgPnOA9jX98GPbX3
hnI+9FXKAeYtznxp8NubS6Zp+ran6I/fszO/j4sVOf1OFpnhskJ/zy4e4/f+
tPf+YgL0f/I//Wx1na8+fpLBVe0L6m+ZOlwue3D7UI2fk+VuzV/Edyh3cI5r
ce/yNfQB4uATmQ5c88PIROgnxCfhvjUa+onuHzgCO4j8zPjhJOhX2jqKGfj9
ZW0dxTjg1Pe6wI9aHvQhTr+rUzuDPpo9KGzxO8vEGbfcAbg5nsdTroCf3Gzv
pMsvd29IlxW7Fb8xfrsV+uF8iTc/+S5b9Xc71fjV7wCHlqiRwXmh7i8V1369
cWDl3h2Kb5k/+dUJox8t74fojN8L0+wpuQ+/f0TcD3gEcPIP36md1+xW2sUn
6pe9mmuQl8L5Pi7rr/er7LnmpfiNv4NH/ZD9045YjN8Z1N4jyN7QP4lDzsiR
Gk67YxBwfpd44Nu0OYn5tyn+bIP40uz3t6T2KLtQ4fDjSQfoyeb3sLEyA/av
tt+ljbbfmW8/JcGQD+Z30HEiFvY79wXfUwRo9jXlcPcXvRdkcHXR7h2SRH37
Fg7WPVwVX/E9QgPYI+xf2UH4XVTSX903aTjeO8gTWHfi1Pf4+6rme7QkWRbj
Mb87TpQDMX7ieOcib+J397T3+PI25CHxkfB7yP/0e8TI24tzNcmxe4bCvXDu
uOB3BonvB74YuNnvESvuQb6Rzry38gP/kJ7Uc6aDb832Y7LYi3Ukzvcm9mjP
9aJf9GUmY78Qp1/0hra/+C6Vv19JPIv2+5WaXSk7avbmB/BtJ/At8VScXx01
fuY7Mv5uI3HGRfN3JEnPxzjXHmrnGvR2kYZ1J14P+BXg5vdQD2VsiFkeQt6K
mvcMeavyIcDe6YrfE9TeG4o7mp1LfTsOfMXx8J1UMn7vT/M3in8hJ5W/Efgk
4JTD1Et3I55Be88ukzMb8lzL3yKyLTH4WXvvI9thXtxH9oh/a+3fzfv3bhY7
fQ7GfwHjJ1/Zwb6+2SjyWeEASz94tyVJf45nH9Z9Ftad+3Eifsfhd/yOA/W6
x8jzvwL5+UmfkVXXvplnly4W1+1z7Jy3nzp3Rhm4XAKc6zISvx9yF78rQfnj
gLzFN5GvmOMPnp7QKNPhK9L/fe9lX2MtcQ5RG+7effwxQi7P1L5zDv9Jaj+2
RN7WX5HHlfRp5TF445ztt8Wk60tK+d32VPRvbeByCnDulzHIU10M+XhJt0Dj
u2I2vst12W+MUwRinOwnF/L7ltT6aZqvT3TW+YdFucrZEppGTlF0Po7fd2qF
3xUindcUbrhgzvZH4n7neRuWHN+p9kW5oMhs8+3uSLs/HGqWcPZU9GyD/N6/
gA6k/2j87koFrC/H/6Vr6a4fbS6L2IQXX596bFL0z9DtBy6Jq/tB/D7IHayj
ekdpzEtWxbxI/7LGOMUUjJN84mTMS+7vYsyLcSeMk7zZ/kSNf23XR1GfJn5x
3uUf+WSoTxMvvf/sjzxX7Id5A57tibFv1MIrivuQ+Ank52H/xNOQl4b9E1+I
PC3Ud4mHIP8Y9Tni1ntCH/72fL6aF+JOZZ9Gy/K07+odRb8J8XrIP8bzkvgw
5JPhuUi8H/Lt8L6T+HzkKeJ8iedC3iHOlzjzZXG+xAch/wznS3wa8rRQHyWe
A3lL6HcrD37shLwfnC/xaJynnC/xMOQT43yJOyHvEOdLfAvyNXG+xO8hnxLn
S7wW8ghxvsRzIK8O50v8E/LRcb7EzyMfC9edeBHkP2R8EvHYRtEzcmzfYEP6
pGCfMT8h7VLiTZFPhvQhXgf3+KQP8fOmfGJWVsSZR4v0If4QeaVIH+K9kE+J
9CFeE/mFSB/izMND+qj2yEtD+hBfiPcIpA/x7e0HhE3KucyG52glyJuruO8g
3YhvRP4Z0o14C+TnIb8Rr4I8RaQb8YGITyDdiLdHnjHSjfhi5N0i3Yi/R74p
0o34OuRfIt2IeyNPEelG/Ajy9pBuxGvhvQbpRjzDwEphxWqOUXTj+zhH3O/8
HK9pZbUj4uLRX3/EAZKebD952/hSJ36JVPQkzjxIxNlPe7ybVvkT0Z75Eomz
Pd+Vk5/ZPi/yaxFne76757qw/XnEdXBd1HeR94w4++mO+xquF9vvQh4w4vp3
VX4rtJ+OfFnE/3teqaq9LfJNqTxWaN8adOO6sz3zMhFne77LJj+wvRve6ZAf
FD2zFfWfeX1KFNe9MPSOzcnrEj5fm6LWnTi/y/UlznyeXEfiU0AHrhdxHxM9
YxT+JfrndYkXxJlXjfQknhX8Q7oRLwY+5LxKQK8p7Dj7xf5aY5RcJR6DfcR5
EffBvuO8iK817dN4hTMvJedF3AFygPxJvCXkBudFvI5J/qQqvA3kFedFvexS
7ePvn36ThyovLXDKVc6L+ErIYc6LeDWT3I5XOPPmcV7EmTeS8yL+QTtHiJ/A
ucN5EW+D84tyifdl5c3no8IvTy2b9nKZ5XwknoRzlvMlnhF54Thf4rlN53i8
wuvg3Od8id+FnsD5Et+s6RXEV0EPIT8TD4bewvlS/3U/a8RVcl4qnh36Euel
7nOgX3FeKk7TpI/FK3w09DfOizj1Pc6LuKOmHxLvA32S8yI+CPqnujcCXgv6
KuUV8Y14v0B5RfxPvDOlvCLuYZ93RfFv+jDpRju71gnD/08+IT566dder+Z6
KD5R9xjIh0x6Eh8D/Zz0JD7KpM/HW+5jof+TnsQl7AXSk/hjxF2TnsS9EV9N
ehIfiDhq0pN4P8RLcx8Rj0T8A+lJPCTCePdBehJPaNLK9k1zL0VP2pFn0424
XNKN+KhLRjwV6Ua8RScjPpZ0Iz59QokfdhbpRnzEQLsfdhnpRvwvvLsk3Yh3
wLtL0o34dby7JN2IL8e7S9KN+GK8u1R5JIEXmGi8uyR/Eh8bbLyXJ92In189
YEaqWB/FPHS0KwccN96nMI8b8ad4V0g/OPEsY413UryPIT4B77OYP4t4AbwL
Y14h4ueQP4H5d4ivRj4H+oWJz0b8M+9diDe9bsSzMU8K8VKFjbhuxlERH78z
Yuv3+D3mp6M9Owp5CZjHjfg75JGjH5/4NuRV4z0T8dzIS/Yr/N3EzyOvBe8F
iUcinxvvb4hXR7wf742IOxwz8skwzpL423flun7P94J3a8qOTkC+O7yXU/hL
3KfnxP0B8Ssb5VqvumGS79mU/Yv8RXzfQrwg8vnwvor4XMTtt4VfmHYi8/tl
hp+ReHnkM+T7UuqHbfAOhfErxFdBb+R9D/EO0D9HaPr5E+ixzHNHfD704ZfY
17pe/UDTtzsCZ/4s4rPQzyBNf2ZcB/MxEWcexV2aPrwM82I+IGWPgA6W90IG
zndPR7CvqU/eQX4J+tmJ70B+pI3Y18QHIn9UKexr4u2RR6sz9jXxLcgnFol9
TXws8obRP06ccS/c18SZd3Et9jXxmHH9j7xYFiE7YF8TD0AcYFbsa+L/Wvv9
yF/EfU39k3miuK+Jv0YeLe5r4hORT2wP9jVx5lVjXjDi45AfjPua+FXEF3Ff
E3d8fPdu2sdDknkhqU8uQr4vvg9X9+rIe8b34UovRf435uciPh95uhiXRrwB
4qnKYL9Rr2P+Md57EWceNv7+HHHmMzyK+APlp0f+OsarUS6N22m8H2ectPIH
Io8T7yeIr55n5I9iPCv7HxVnxKszjxLxprWM/FF8H0v8I/JHMX5d6XX4LtZF
jbMI7ruL0y8D3A75UvojfoJ4ReTbYRwM8QXIz8O4Rp47fsjDw/gVtq+GPDw4
T1X7jMi3wzgVtm+CfDs839n+WAZX+7pj3W0ghxWdpyEvSizi2ilv9yFPQoyG
HwaeHfF5xDcjPjCzhq8HzvWiv8sGcf68pyeeFXljymCcxB3xvuwp3ncRT0H+
GeDKnzYU+X/Qj8Jtkf8H31V4feT/uQZ+IB4qM/zI/9MI5yz9Tn2R54f3dsQ/
Is/PK5y/xEPmt/+R54fv4pR/CXl7IMeU/CwKnHm4KB/WnKr9ox/G/RDvj/Ew
jw/x4eBPvgcmvgnvwbnvKAce/vL88Pf5Mv6GeGvQje+Tid8C/blPiWfAOjIv
D/dXHuRD5vtG4gn29VpW9QpU8e7U55shDw/jJ4i3BJ8znxf12Es7jX3BuB+2
r4t9xDxcbO+NfTce+5ftiyAfVwrulYkvwv5l3BvxkqP71n3yLILvxxReCXKA
8WrEc0APZPwZ8S3QGxk3RjwFedJ4j87xF55j5BGinajizXMV+dz/235nXAvl
wGnkHeI7DaU/I38O5Tzxtci3w3caxMORt4dxb8QLIv8P4wWJRyJfEONFiDMv
EONCiMcj/w/tOMqrurCjh2n6D/MnsL3SQ+AnJE7+rwF/Mvshngp/O9uTn5fC
b8/2xDPjHSvpRvovw/hJN+LdMF/SjTjpQ7oRrwR6km7Er4H+pBvxI1gvnsfq
3SrWl3Yu6RyH/Dy0c4m3NdmV8Qq3gx1KO5f4UdittHOJt9TsXOKtYRfzPRXX
1xV5eI5q5044zh3ilM+nkeeHOOXta+QFIk55Wx15hChniG9CPiK2J1/9hfwA
bE+8kRlX/OZs7kfpnzW075Lf3pjHqfjqgnleSk56gz6Mdyc9RyNvD9/rEu+I
/CSIk1Z4N+RFycz4MOA+yMeC+GCFF0ceGL5P43o9hx51RKNbU9Dnpabv9YG+
xzwmnNffGD/zDVHu2aH9cw1fDpx5jsjnGccYfgnG93P8TsjHwnfOxE8iH0sD
xIuo+SI/DPVY4u2Rf6YU+EbJPeRjYZ5r4vWQD+cL3vcSD0V+HsZhE09Afp65
KKv7TeRpYVwm+XwbzvFNGr4OONeLfF4P+WGOaPzMPDNcF/JtbsyL+hJxgX7W
a3qFG77L9SA/M2/SIcTXqrwIzFMEflPnOOjA/EQqHhZ5ipifiHhl8CfzEKk8
oKA/8xARLw6/E/MQEQ8B/zMPkcpjhHxEzDdEfCb8Wsw3pN6BYX8x3xDxOuAr
5hUiXgh+M+YVIj4Y+5d5hYh7gZ/ph1HvTcHPlEvkK2fkveG7GsWfyNvD8477
dCf8q8zDRbwj8sms1/A2wOlfJV4K8bq0R5S/aOCzLbuKbbMhTr6KTbrRutvE
DVG0y4g3xPtitie/ZWl290XCSbcoygfiI/C++KWGtwfOfsif/bwPTH+2yyOK
7x6Jd4WdwneSxJfbt8j+/T2yyk8KuTQW+X9Uvgzy1S2DzpTnxO2wLny3yXXZ
75It8Xt+HtpNyj9ZxsjPw/fGpOe4XLeqfn8HSn2P9F+C8XBdlP8N9xTUGymH
vc78X13nHudzlcbxSWUwbtHKNm4roeTWFLaV3EJuhSnJ7IxxmzAhejGm2Arr
ssplFbnfSjNizMiYGz9jDZLYkKEkMa5NFCXjMrvM9/N+vs15vfrTx5nzO9/n
POc55zzneT7P/o/KVFvSCr8oePi1pKL++S6+9yvFAWIHwNtKH9538DbCuUcg
h39c8viO4CcC33hyYpEcmBfwAvEUwfeBfHqrH/mBDW/dzePhIX/M5CkeHtYL
cmuvewfy4RyyIje9QfpTq+x9Gfv88c463aomLjccOxwzZuaH12/pJzh2OPhS
dmHsLT33+Ynw1w0s8tflOPvp47LPv+e3uo3f1eZUET8ScqP/oIJlRfm8yA38
kPJ55R+zc0utue8WtUffwLPUHj4jywuXPPH3gk+UPDlPIs/+et8hPh75/0/5
tpwzaT9I70TEu9O+QHm4nD9pT11C4trtHKv8XM6ltL9Q7N1qhbWfrjwI7CTr
pbvynUs5/o158m8MlP0EH6V828F/gNMP+hMlvh38AODpypumH/C7de+gH/Rt
pniB5K8wPF351I87eKZw+kFPxoiPiPwc8ET5V/EjgcNThH0wv7TykcHRK/oH
xz7P0fjBsbfRkg/51cZnozxr8qttH1SeNXkFdi9TnjX5A+CtlE+NnbT3ppBS
FXvWSLB3NDs/i4cB+w8+WbwK2D30bfELHu8H9t/slXg/ustuoye7xU/S2cG3
Ceceh36OVD5XV6c9PCfy49l7ShPxfuxw8HLCGSf9T8rw+DG2O+1rqv063X/B
7+7n8bd85OBlhV/QPQV9bikeGPwS4N+Lh2GXzuHgv2V9uvVwiw8Dd1DXR3h/
8dVwH0fPXxD/w36td/Ar4sPhno4+F4jPR/pq9nCEeHi4v6Pn4cpHuCG/EPoM
3w73evpZKV4L/Le0H6p8H/h3LF5F38W7MO3zlY/AuzDtX1WeHfw4ds8STw7+
AeNfFF8HvFrgoY2rXst7bbHVGwBvJ54K+TnNPzar6cdF74zsp+DPib8CXirW
3RjxafB+zbp4QvxU+FvA08WvZXy1wkuKZwM/P3iMeDbQW9uPNB7OIeh5c30X
vwuepDgW9BN8jeSG/qBX5F+gJ+hVQPN+wXlP7FYsTi/F7OfQYnkuQUHoT7bi
APELgd8l/hP8LegJdU7xF4FHaV2gVxY3pThbi0/CP6z1yPyiD4dlHzjHgteI
bB9/mz/H+Nc0bwHZPc6x4Jd/qrvk9vs7fmnwCPEgcZ8Fj4UnR+81pm96H8ce
mv9thGef4buxe+L3XpwAfDd2P63i8TbUdM6BQUFni86BnKMsbrnq8KJ7AesC
fWiue8dPDj5OOHJATxovTi96r0QO4J11D8L+o8/bFSdD3hr6P1b7HbyK4Hu1
P8KrCJ6n/ZTzAHrYU/s4PC/gz8rvWtpp30PteX+x91ydE1hf4G8pXpd4BvQz
W+eTFg6+FT5D9Y9+TtQ7Ee8s4Jk6R3GuQD9f0LmOPGfjz9M5kDw68Od1niSP
DrzkPd65lDw68IorvfNt8z/4LnDGufCHPgdiCrO4p5gdG3Sfp4fciy0OZ7y3
Ln6SPqCfh5TnyPkfe/UvvZNyXwCfkJkZd3udDnHyFDKUp0A8AHoeFOHlvdbS
+wv4SeVfd9K5HT3vrH3tOQcfKHylzu3gV5XXluzgZ4UTl8K6IL91q/xL4EeV
x/2G/EvgWcrjJt7A4vSUZ2r+EfgkxOtCvSLzC23zeGDIY+LvQuLXFxSWXW73
NdbpjP09sr++tLwV+wj42v2j7tqbQL0MP28iqNbmorwJ8lRpny/egICD/yic
eCd77z6Zdu7ZdRvsfZD2K8RfYfVuhXdSfV7xYtt+V198GpyvwGdEhNVuVM6P
E2D8pXXei3b0arv06hXtm+BDxAfydwePFc4+i75VD2tSpuD5jwKp8ruafo7x
6vF10byDTxE/CfsyerU+fni7L24uD4yWPQSvfbrduPOPLA30dvAmwg/KboDX
U53EV3VPAV8lvhT2d/TwavSCXxodWIbeGp60a/jYvnEfoLeGTwxrWCP60BLz
Z4JTj/KyE48UoXMF5wTwCSOqlIjov5J4HrPDzcQnwzkBfMvOsEejliTYeQA7
tnBORs43o5LRA7NjdaQn3I/Aj5Rv06fbzFTbX9DP9gtCcy7nLjO+MPANg7Lb
Llww1/yN7O/3zo8un//9LL9er/Cawo0/SOt0Z5THx8J9Fnxc9SkPHB28GD4F
w48sP5x0oeU8+Ix8vhPxwLB+aT9s3qRZL1Zbjp/W8MrBw+6IODgfP63hldq+
VCJ39FJbd8h5rPJQwJFzjY6N9jUcbHlAJs+h78Q22t09w3idmF/qBCU6OHWH
g/9gf2d/xI7NFY8N8kQOe8TLBC8JeIlQj4ekmYNPvd/D4c9Fb+tHTO9Yo+dm
/IGGNy880LRX9ubAeJ3rWEfER3Guo31KcGKlddkZdq6z945Kaw/2m52Fn8rw
/bWnlw6L9vM+sDNfaN/Ef4XdgLewq7N/9db+hd+J/q8nerwK+JeQczPlocOn
wLzvFa8C9yD0P1b3enjumJe/zvb4QLiv2fntWY8PhHnBnr+X6vGKIB/sdrb4
Sa4699kBundUFF8b49yq/TRcdgk8Xfvpap2X0Fv2a3jW0NvvdE4gXpfv3aXx
cN5Df8Zr/M0cfJRweFJYXz3Fl8L50OKce3nyecOJ7yqr+C74U+h//xoPj3fw
Y8LZf5H/I/IjDXbOyd2c+ATal1G+PLwA4PPFD9Dcmcd39b2sRzsPyA8PD4vx
MYiPhTgl5FBWPAPwraAPFdWeeB7afyAegEQHTxG+xnn3qaB3H+wh/bfQ+Qpe
FfAQ8auwrsGzxBeB35h1Oke8E6xH1mmaeC3ynHt0hPS5h/ZNizsVX8qd8reA
x+s8yT0aPEg8Bp0dv02U7AD7LPin8gPAJ4j+3xRvDP5J8KfFN8L+C95HfCPo
G3IoKd6SfMeO5ciOZTvtK6g95zTkNkz9c38Ef1DjoZ4i+DfiVYh1/B6Z+l74
pLCH94tXSu+zvj9ZPAypDv6OcO5lzGOM7Cf3MualinhsEh37c0r2h/sa8vxQ
esL5xOqNS9/gMQEvK/0Mdt6/9mrdcS9Ab8ud8HhLSjn4dfGZXNJ7B3LLkx+P
+DTksEs8JD0d/KLwPMdud5Cel1hZfN8Jl9yoV43c4I3Jd/yKpzUe+E2QG/P+
mIN/Lpz4BIsXKm5nTG6HZT+5/9o7vuzeDme9z9B6hx8EPTwrPpAJDv618AuO
nHP1XfjfkGeu+HY4XzHOs297dgx/BeNsK7vdzLHPU2WfI3XeYN7XiZ9kraOf
J6Sfryt+wOKxxX8Cvwl6uEf9hDnrcZvkn+LM7yjNLzwajL+BeCdmi4eC+Wov
fJf4OPiuY5s9Xo47xYvB7+4WP8Zw8WIg5zPix+giXgx7JxI/BrwYfNdw8WPU
Ea8HcustvI14Qyx/Vv0MFa8H8gwRvwe8HsgTHo8Z4jdhXdQUP8l68ZvQf5x4
TuB5sfwp8bpcEC8M8qkufphnxKti8dXiV7nyhMeHwu/W0u/Cn8I4t4hHZbzH
C2P5lUfFD/Om+GJYF+Cp4othXjaqn9fEa8O8VJN8totHhnmZre+FL4Z5maTx
w19j7w6a32Hiu0F/0iSfLuJhYZyF+R4fyzX5Z2hP3TG9m5g8aymeNkLnZIvD
V1wu9wXkXEZxxfh5wHdUyP551YiMwGKtC/ClG492WDI2I7BFvJPgkcpT+Ip1
KPyK6owXyt7yXZUje4U3fHGj6kOkmN/msfZ9zxXW36S8gM8Nn6b8CL2L+e2V
T1Fd8w2eqPwLeKCY3zjVGe+oczh4wsD3lh/vems/gGdT+GfKBxkrOwMeo/wR
vcf5PBXKN3lUegBeIDlwrkCvflFdePnxzO/RTHkx8gcaTh4NfMEWt6m8m1Dt
v+CnlafDedLiOZUfxPkE/D9HN9yMnpBk8Vrg3ZSvpHcow8lvIp4QfLXyodBX
7MNB1dXV/cjwgOp34Jew/VR5AWYvhE9THWHV5zB8X0jSuAmtEsgrsXVHXRJ4
D7Ebjyh/gXVh9XaUBwF/Jfhq6ckqrQur39s2P+TksbXULzR8rOqwcD7HLhUo
Xw9/GniY9D9f6wK8otaL8oYMf//ymW5H4lMsPsf4k5Q/SNwmeAXlGxJvCb5E
6zpC6wIcO6B4V/+8p3xG+NHAm574rXJ4eCp5r36eqerUb3H8rhfld4XfGTxF
da5z9W/0eYDyMoSbnlNnnPpw6CH5etSBZh8hH1D5fbZ/DVJ9Z3ioLT9aeaas
F4szV14t9cvBP1EebmONA3yP9L+u9NLyuPVdpXWvMV5eyYH1bvzlyp+l/jd4
/+J1wM2et1ScMP5GxvO6cHirma/HFbf5shOHM1JxOPSPnP+keFd4k5FzR93f
G0i+/O4Das8+At5LccLMI/h85VNTh9vqoqqelPITbb9rrfod+A+RQ0+94ycI
N7ut/L4QzTt6RR4i88v3jlA+JvWQ+N545atS75P2byj+gfo9xiup+A3q9Bh/
p/KL8fshh8jr3vfCu40cdhSvV2XtG+l9n7om6EmE5INcLI9evPpZ+l47r+56
6eLZPSssvpfvKiuec3jqsbfvie8dnnrzP/f03k14lwF/OKXf5RYPrSWv1tbj
uEY34zpHp5F/av2XatLlaoXITXZ/ZDyj1F77oM1jCbU/58QPdJCf33gFkZ/y
PuAJtHN+eOXRdU4vc+v/BjaEv3Lorben2PeAL5x54MGpfaYajy76+YnereDN
A49Nvfe+fn0z/fo+wtf0GNCv8gS/njv4m+Uyf9h5a38szt9+JjD/0pEBkZN9
fl3mOUFxF1Y3RHi/c1Nyvm2SZrx84E91mpi7aItfXx5808XGDab19etBgy8q
fHhf+bLrrR/sRvLrGaG/hPntwekHuYH313fBW8h8TRIPCd8FvkS8K8gT/Ib4
Z/he8M7i20HO4PDV8L3g8LowfnB4UYrXVVyV9YPiJHnfRJ9/PF6m3/QhGfZd
4GcyC9clh/jfZfF+BTERuzv7emJ5BBOjqiXG+nUWwAf8LbRcfI11Nn7L73bk
Dz7rwqiWDbf7dSXAh9Z7tXWV5zf7fM5ad2mnEjbeUy3dxgn+Tfm7s9Iv+uME
f6tt9KYh0/267eCbRr/8ZdybKaYn4P2d8YMv0HuZ+WeFD/wuOeyfT6fZeJjP
/E//Enwozx8P+NnMenWeC91k47H4B42T8YC3lpwZj/Xj1ONz876d+n02Hn4X
/FvJjd8Fj9O8057vTpf8aQ9+Vvrj6d/8LJfXER5R8HNqb3Uwhaeqf/OnCP9V
9xf6d3kU6R98nMZP/3bv1vfae6fw85IPcgZPkDzRQ4tXTOo9L6fpRr9Ok/B2
mi9+F3yy5pffNT5D6QO/C858IV/wq5ID65r9ZZDOb4zTzquOfoLXHxB5rF5c
so0TPE3rgnGCv63xM05w1h3jtLxpzaPl0wrn3sQ42TefCeQ8duKKv67B18lu
oM/gw76cHtNi9RqTPzj1Fvku8Eob36/W99ra3927PNxdX9aP9IfvAkdv+S5w
7Cr6iX3oJDsPzu9fl51n/OB8l1OX7alM7VP04/J9Wf1Z7IDkhhzA62re6d/4
rLRvIn9b787vunxc/C74k9qv+V3wKO3vxrMtfKDWEfqMXEvqnMY4wT9xzhV2
H1mR8OTkQ0mmJ+DrdW5hPOCRxe5xuYYP1fkHfQA/U+HX+2ZF++uO8+qDc7zz
1XjnvvOE7jXIzc1fQG7gP0t/6N/yanO21j55a17AsUuXnfFgH0Zo/JZ/Lvxj
yYFxg4c+3Dolc2eif5/UOu2zoXxw1MRk4z1mXz6i+yM4et5L7a3OpnDuxbRH
3lX1u7QHT9A4GT96skJyYN/h//MlN9pZXpLkz7xzHn5R4+T3wCtpPIwT+RxQ
/iP9WhygUw/O+A/VHj20PPGHvP7ZTy1+VePhu9x7Oribr8o4Oe91Vb42+kY/
3YWzjuhniKOf4B3Vnr83Pha1Z/xuPCrjQT+n6P4CbnZY46d/d/ysC/6/ttqz
HsGznf5ZR3uXRpxMnu3fj9CTGdIfq7eifl5b5rW3OqrqZ57a087iZ9Q/cnD5
ZKwOo/AYnWMZp723Sm58r9URUnv01uKaHH2j/6/vSFl1KnWKtUP+rXRPRA99
nq7i50b0/LRwvgv8u23Bh4+XWGX9+PzDJW/klfHrGoN30X5HP8z7rKYNIhIO
LrL2ljeqeHjkZnytTt1k+tmj9sjNeFDVP3JjPUZqnOgPekH8P/YHfIb2F+YL
/LziSJGz8fnIv2H1gKRHk9UP7cG5pzN+9H+3U/cZOczVd/E9du/QdzFO9vcO
mndwfr+xxsn38rsXtR8ZL4l+F38a8nd5I1kv6NV6yROc/s7Ln8Pfo7cBxa+i
V8inruIP0R/6v2dksy7/HZZs40E/uV+jP+DHmx8c/eXUNU497n2BNimL/rx4
0yKTPzjnQ+SPfMYf3nm49Qf+PR35tOiwp86/p60x/eD/qWOInJmX4zqfMC/I
o8GNY5PuvTnd/DPGS0lcotox74NlZ8D53XJHBjX6YmSm/S7rpUnDpKy0ab5d
4rs+k779H4fdaWc=
   "], {{{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[{
          TagBox[{Polygon3DBox[CompressedData["
1:eJxFnXXcFcXbxs/ZPWdbBQUxUFDs7hbFxkCxCxDEwsDAwECwMLAQEcREUbFQ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             "]], 
            Polygon3DBox[CompressedData["
1:eJw1nHngFtP3x+fZZp6ZeWxJiFIUbUqikBZalEJFiJRCSiqiQpa0EIrI8o0Q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             "]], 
            Polygon3DBox[CompressedData["
1:eJwt13m8VtMex/GH0xmezjElNNCo0TU3icqlUJy6VJTmpFI4x22gQmnUIBop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             "]], 
            Polygon3DBox[{{2325, 2324, 3040, 1716, 1717, 3041}, {2435, 1612, 
             2118, 3082, 2309, 2310}, {2314, 2313, 3065, 1946, 1947, 3066}, {
             2818, 2079, 1445, 1446, 2080, 2819}, {2522, 1738, 1539, 1540, 
             1739, 2523}, {2440, 1616, 2086, 3076, 2318, 2319}, {2986, 1566, 
             1424, 1423, 1699, 2482}, {2439, 1615, 1950, 3067, 2316, 2317}, {
             3015, 1626, 1496, 1495, 1952, 2715}}]},
           Annotation[#, "Charting`Private`Tag$679#1"]& ]}],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}}, {}, {}, {}, {}}, {{
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwVzjsvg2EYgOFHqNPQljp06dBRiclitXQwSJqYnKL2SkeTX2A04BfYKInJ
0EFLKcVoKhGDVWJq4jI8ua/nfb83+fLl3VKlLyJKpjUckdJf0+acXrt85Vle
G43o2hd5nT+4yBv8yau8yV/cPxKxY//mLFc5r/ta0ANd0BNd8abuu1Nednal
71pwdmRu7Ic6Y5KDEQ17Spt65izNtzymdzquLc3ovW4NRfz4bsL+YD/nSW5z
jaf4kS94mp94yZtLe+f/n7jJz/zmfo5feNt5j+fNsckMROwlIv4AsMYsKg==

        "]], Line3DBox[{227, 1, 1872, 459, 225, 407, 1042, 1400}], 
       Line3DBox[{442, 2, 1688, 227}], Line3DBox[{1404, 3, 1862, 442}], 
       Line3DBox[{1405, 4, 465, 1404}], Line3DBox[{1406, 5, 468, 1405}], 
       Line3DBox[{1407, 6, 471, 1406}], Line3DBox[{477, 7, 1877, 474, 1407}], 
       Line3DBox[{1410, 8, 1882, 477}], Line3DBox[{1412, 9, 1410}], 
       Line3DBox[{1414, 10, 1412}], Line3DBox[{1416, 11, 1414}], 
       Line3DBox[{1417, 12, 443, 1416}], Line3DBox[{1418, 13, 739, 1417}], 
       Line3DBox[{408, 14, 381, 244, 1418}], 
       Line3DBox[{741, 28, 2488, 245, 408}], Line3DBox[{418, 42, 2803, 741}], 
       Line3DBox[{2280, 56, 2622, 418}], Line3DBox[{2292, 70, 745, 2280}], 
       Line3DBox[{2305, 84, 2292}], Line3DBox[{2327, 98, 2305}], 
       Line3DBox[{419, 112, 2657, 489, 2327}], 
       Line3DBox[{421, 126, 2623, 419}], Line3DBox[{423, 140, 2625, 421}], 
       Line3DBox[{425, 154, 2628, 423}], Line3DBox[{2377, 168, 425}], 
       Line3DBox[{2391, 182, 450, 2377}], Line3DBox[{2404, 196, 296, 2391}], 
       Line3DBox[{375, 226, 511, 2250}], Line3DBox[{406, 301, 560, 2404}], 
       Line3DBox[{375, 1021, 1207}], Line3DBox[{406, 1023, 1210}]}}, {}, {
      {GrayLevel[0.2], Line3DBox[{2250, 2634, 2635, 2616, 1036, 2941, 2983}], 
       Line3DBox[{2253, 2579, 2473, 2650, 2619, 2620, 3226, 2618, 2872, 2891, 
        2951, 2892, 2960}], 
       Line3DBox[{2259, 2636, 2474, 2559, 2577, 3189, 3051, 2539, 2489, 2672, 
        2988, 3192, 2638, 2873, 2895, 2952, 2901, 2965}], 
       Line3DBox[{2280, 2805, 2703, 2705, 2702, 3237, 2279, 2432, 3101, 2278, 
        2431, 3100, 2277, 3144, 2997, 2276, 3143, 2996, 2275, 3142, 2995, 
        2274, 3141, 2994, 2273, 3140, 2993, 3099, 2272, 2816, 2815, 3267, 
        2271, 2707, 2813, 2706, 3238, 2814, 2270, 2789, 2902, 2944, 2984}], 
       Line3DBox[{2292, 2501, 2500, 3196, 2291, 2499, 2498, 3195, 2290, 3150, 
        3003, 2289, 3149, 3002, 2288, 3148, 3001, 2287, 3147, 3000, 2286, 
        3146, 2999, 2285, 3268, 2819, 2818, 3269, 2284, 2711, 2817, 2710, 
        3240, 3075, 2283, 2791, 2903, 2945, 2946, 2916, 2961}], 
       Line3DBox[{2305, 2504, 2503, 3197, 2304, 2502, 3158, 3039, 2303, 3157, 
        3008, 2302, 3156, 3007, 2301, 3155, 3006, 2300, 3154, 3005, 2299, 
        3271, 2824, 2823, 2298, 3242, 2713, 2820, 2822, 2821, 3270, 2297, 
        2794, 2795, 2738, 2919, 2979}], 
       Line3DBox[{2307, 2655, 2656, 2565, 2578, 3215, 2433, 2888, 2769, 2770, 
        2768, 2852, 3260, 2434, 2851, 2850, 3102, 2435, 2310, 3103, 2436, 
        2312, 3104, 2437, 2314, 3066, 3105, 2438, 2740, 3084, 3281, 2874, 
        2716, 2935, 2936, 2867, 2969}], 
       Line3DBox[{2327, 2658, 2659, 2564, 1718, 2326, 2505, 3167, 3040, 2324, 
        3166, 3013, 2322, 3165, 3012, 2320, 3164, 3011, 2318, 3076, 3163, 
        2828, 2316, 3067, 3162, 2825, 2827, 2826, 2315, 3246, 2797, 2798, 
        2739, 2921, 2922, 2920, 2980}], 
       Line3DBox[{2328, 2660, 2661, 2567, 3014, 3198, 2541, 2506, 3110, 2446, 
        2329, 3111, 2447, 2330, 3112, 2448, 2331, 3113, 2449, 2332, 3114, 
        2450, 2333, 3245, 2715, 3015, 3244, 2742, 2875, 2876, 2718, 2937, 
        2957, 2868, 2970}], 
       Line3DBox[{2337, 2507, 3016, 3199, 2542, 2508, 3017, 3200, 2338, 3118, 
        2457, 2339, 3119, 2458, 2340, 3120, 2459, 2341, 3121, 2460, 2342, 
        3122, 3018, 3168, 2343, 2717, 3019, 3247, 2744, 2877, 2925, 2953, 
        2909, 2967}], 
       Line3DBox[{2346, 2511, 3020, 3201, 2544, 2512, 3021, 3202, 2347, 1642, 
        2348, 3125, 2464, 2349, 3126, 2465, 2350, 3127, 2466, 2351, 3128, 
        3022, 3169, 2352, 3023, 3170, 2353, 2720, 3024, 3248, 2746, 2878, 
        2926, 2954, 2912, 2968}], 
       Line3DBox[{2356, 648, 3258, 2355, 780, 3275, 2357, 3025, 3171, 2358, 
        3130, 2469, 2359, 3131, 2470, 2360, 3132, 2471, 2361, 3133, 3026, 
        3172, 2362, 3027, 3173, 2363, 3028, 3174, 2364, 599, 2010, 647, 963, 
        1317}], Line3DBox[{425, 276, 1772, 325, 709, 275, 804, 2065, 750, 602,
         1967, 604, 921, 2976}], 
       Line3DBox[{2377, 2640, 2479, 2571, 2478, 2580, 3219, 2376, 2808, 2516, 
        2777, 2515, 3203, 2375, 2879, 2893, 2955, 2927, 2964}], 
       Line3DBox[{2379, 2727, 2728, 2839, 2838, 3276, 2378, 2855, 2856, 2854, 
        3181, 3078, 2380, 2754, 3182, 3073, 2381, 3079, 3183, 2843, 2382, 
        3043, 3184, 2518, 2383, 1734, 2520, 2384, 3204, 2522, 2523, 3262, 
        2385, 2524, 2525, 3234, 2386, 2526, 3185, 3047, 2387, 2527, 3186, 
        3048, 2388, 3049, 3187, 2528, 2389, 3050, 3227, 2631, 2886, 2942, 
        2885, 2949, 1204}], 
       Line3DBox[{2391, 2581, 2582, 2517, 2643, 2642, 3230, 2390, 2880, 2881, 
        2641, 2929, 1125}], 
       Line3DBox[{2404, 2645, 2646, 2633, 2896, 2897, 2894, 2971}], 
       Line3DBox[CompressedData["
1:eJwVzskug2EUh/Fjg9JWExutKRZugbgCYWmDLiXGar+r0MamQtyEadeIezBd
gA0xlcRGujH7dfHkP5z3nLxjS8lcpSMiijhLRSS464nYxgmO0UhHHNGK2Xhv
RE5u0aqurLulNfTpb/SH/KY+K//JF90RJbkmv9JTnOs2aFX3Qhv4Rb4zoklH
3RjBD7/nzYE7iZzDs26YXmMIdfNv3TrK7X/giR+kV9g3f7P/pVtDSZfFI9/f
FXHJF/Apr7bv8Bk88Bm7eX7a/gD90K0gze+a3fOL/AK2sCy/03lMYdLeLCYw
gx38A7a+M7E=
        "]], Line3DBox[CompressedData["
1:eJwVzTsvw3EUBuDDIujuEiTGut+lK4tZDChKJWwsdnFd0BhJbCafQUIFo1nc
BoLJonWbxGN4cs77nv+vbcwuDi+URESGp/KI04qIPCeccZxwYNStpjKilmqW
dL/mmP7Cd5ecU6rP824fd6v3TQNXujrzSJ/WP9u3dAX7NRO86LZ1RfsNk7zq
dnQf9iZvk+zKU3Kz/ZYWPuVWc4W9///3LqNrk+9o50su6A/dV+UOpnWd5j1d
fMupsog1ezczco/5QC/73v7o+u3r9JGVq8wNtze//yjPy3PM2ou6A7cReYhB
eZkBNsnxB1jUN10=
        "]], 
       Line3DBox[{2622, 2788, 2787, 2704, 2475, 3254, 2736, 2430, 2735, 3253, 
        2268, 2429, 3098, 2267, 2428, 3097, 2266, 3139, 2992, 2265, 3138, 
        2991, 2264, 3137, 2990, 2263, 3136, 2989, 3096, 2262, 2427, 3095, 
        2261, 2426, 2812, 2811, 3266, 2260, 2425, 2737, 3094, 3062, 2899, 
        2700, 2930, 2931, 2900, 2973}], 
       Line3DBox[{2623, 2456, 2624, 2568, 2598, 2597, 3261, 2772, 2455, 2771, 
        2686, 3117, 3042, 2847, 2454, 3116, 3080, 2336, 2453, 3115, 2335, 
        2452, 3273, 2832, 2831, 2334, 2451, 3256, 2743, 2906, 2924, 2905, 
        2907, 2966}], 
       Line3DBox[{2625, 2627, 2626, 2569, 2510, 2599, 3209, 2543, 2774, 2782, 
        2773, 2687, 2509, 3278, 2848, 2463, 3124, 3081, 2345, 2462, 2833, 
        3123, 3077, 2344, 2461, 3257, 2745, 2719, 2908, 2721, 2938, 2982}], 
       Line3DBox[{2628, 2630, 2629, 2570, 2514, 2600, 3210, 2545, 2776, 2783, 
        2775, 2688, 2513, 3279, 2849, 2468, 2835, 2834, 3274, 2354, 2467, 
        2747, 3129, 3068, 2910, 2722, 2939, 2940, 2911, 2975}], 
       Line3DBox[{2639, 2749, 2476, 2748, 2477, 2800, 3251, 2365, 2837, 2725, 
        2836, 2726, 3250, 2366, 3029, 3175, 2367, 3030, 3176, 2368, 1665, 
        2369, 3134, 2472, 2370, 3135, 3031, 3177, 2371, 3032, 3178, 2372, 
        3033, 3179, 2373, 3034, 3180, 2374, 3069, 3249, 2724, 2723, 2799, 
        2869, 970, 2928, 2981}], 
       Line3DBox[{2651, 2758, 2490, 2560, 2491, 3221, 3054, 2675, 2674, 2492, 
        2673, 2493, 3193, 2269, 2698, 2701, 2699, 3263, 2786, 2863, 2914, 
        2915, 2913, 2977}], 
       Line3DBox[{2652, 2759, 2494, 2561, 2495, 2592, 3208, 2678, 2677, 2496, 
        2676, 2497, 3194, 2281, 2998, 3145, 2282, 3063, 3239, 2709, 2708, 
        2790, 2864, 2918, 2956, 2917, 2978}], 
       Line3DBox[{2653, 2760, 2761, 2562, 2594, 2593, 3233, 2293, 2680, 2681, 
        2679, 3151, 3038, 2294, 2859, 3152, 3083, 2295, 3004, 3153, 2296, 
        3064, 3241, 2712, 2793, 2865, 2792, 2932, 2947, 2962}], 
       Line3DBox[{2654, 2762, 2763, 2563, 2595, 3222, 3055, 2306, 2683, 2684, 
        2682, 2858, 3280, 2857, 2308, 2861, 2862, 2860, 3159, 3082, 2309, 
        3009, 3160, 2311, 3010, 3161, 2313, 3065, 3243, 2714, 2796, 2866, 
        2934, 2933, 2948, 2963}], 
       Line3DBox[{2657, 2445, 2566, 2596, 3223, 3056, 2540, 2444, 2685, 3109, 
        3041, 2325, 2443, 3108, 2323, 2442, 3107, 2321, 2441, 3106, 2319, 
        2440, 3272, 2830, 2829, 2317, 2439, 3255, 2741, 2904, 2923, 2974}], 
       Line3DBox[{2803, 2424, 2734, 2696, 3236, 2258, 2423, 2809, 3265, 2810, 
        2422, 3093, 3061, 2257, 2421, 3092, 2256, 2420, 3091, 2487, 2255, 
        1568, 2485, 2254, 3191, 2987, 2483, 2670, 3190, 2986, 2482, 3232, 
        2668, 2419, 2481, 3231, 2666, 2418, 3090, 3037, 2664, 2417, 2804, 
        3089, 3036, 2807, 2806, 2764, 2416, 3229, 2637, 2480, 2884, 2621, 
        2898, 2972}]}}, {
      {GrayLevel[0.2], 
       Line3DBox[{1404, 1873, 1690, 1778, 1691, 3085, 1810, 1756, 2023, 2058, 
        1692, 2064, 1693, 3089, 2063, 2061, 2062, 1928, 1931, 1929, 3094, 
        2158, 2001, 2179, 2180, 2178, 2228}], 
       Line3DBox[{1405, 1874, 1694, 1779, 1695, 1811, 1757, 2024, 1696, 1890, 
        1697, 3090, 1421, 2070, 3266, 2071, 2072, 2073, 1935, 3238, 1939, 
        1936, 2161, 2003, 2183, 2221, 2181, 2229}], 
       Line3DBox[{1406, 1875, 1876, 1780, 1813, 1812, 3220, 2027, 2025, 2026, 
        1891, 3231, 1698, 1422, 1573, 3095, 1433, 2074, 3267, 2075, 2076, 
        2077, 2078, 3240, 1943, 2164, 2165, 2163, 2184, 2246}], 
       Line3DBox[{1407, 1878, 1879, 1781, 1815, 3214, 1814, 2030, 2028, 2029, 
        1892, 3232, 1699, 1423, 1574, 3096, 1434, 1584, 3099, 1445, 2079, 
        3269, 2081, 2082, 2083, 3270, 2084, 1948, 2168, 2169, 2167, 2186, 
        2247}], Line3DBox[{1410, 1701, 1562, 3206, 1411, 1702, 1568, 1426, 
        3138, 1577, 1437, 3142, 1587, 1448, 3147, 1597, 1460, 3154, 1607, 
        1473, 3163, 2086, 1616, 3272, 1485, 1955, 1627, 3256, 1497, 2050, 
        2189, 2209, 2210, 2172, 2243}], 
       Line3DBox[{1412, 1703, 1563, 3207, 1413, 1704, 1569, 3091, 1427, 3139, 
        1578, 1438, 3143, 1588, 1449, 3148, 1598, 1461, 3155, 1608, 1474, 
        3164, 1617, 3106, 1486, 2087, 1628, 3273, 1498, 1957, 1639, 3257, 
        1510, 2052, 2190, 2211, 2219, 2174, 2244}], 
       Line3DBox[{1414, 1986, 1987, 3086, 1415, 1570, 3092, 1428, 1579, 3097, 
        1439, 3144, 1589, 1450, 3149, 1599, 1462, 3156, 1609, 1475, 3165, 
        1618, 3107, 1487, 1629, 3115, 1499, 2088, 2089, 3123, 2090, 2091, 
        1959, 1962, 1960, 3129, 2173, 2009, 2192, 2193, 2191, 2231}], 
       Line3DBox[{1416, 1989, 1682, 1988, 1683, 3087, 1924, 1921, 1922, 3093, 
        1429, 1580, 3098, 1440, 1590, 3100, 1451, 3150, 1600, 1463, 3157, 
        1610, 1476, 3166, 1619, 3108, 1488, 2105, 2106, 3116, 1500, 2110, 
        2111, 3124, 1511, 2092, 3274, 2093, 2094, 2095, 1963, 1967, 1964, 
        2176, 2012, 969, 2194, 2232}], 
       Line3DBox[{1417, 2059, 2060, 1923, 1920, 3088, 2122, 2123, 2124, 2069, 
        3265, 2068, 1430, 1996, 3253, 1997, 1441, 1591, 3101, 1452, 1707, 
        3195, 1708, 1464, 3158, 1712, 1713, 1477, 3167, 1716, 1717, 3109, 
        1900, 2108, 2109, 2107, 1720, 3117, 1902, 2113, 2114, 2112, 3278, 
        1723, 1904, 2116, 2117, 2115, 3279, 1726, 1906, 2066, 2067, 2065, 
        2121, 2120, 2037, 1727, 3203, 1854, 2147, 2150, 2146, 2155, 1124}], 
       Line3DBox[CompressedData["
1:eJwNzDsvg2EYgOHH4DDgN2iCqvPhD1h1tBlImRhoxKqjigYLic3EWAPSxNCk
FooEf0FERJgQQUl6DVfu93ne7/0Sc9nJpYaImKLQGHHZHFHlgmtOWyOudJ01
Dsx5veGOe24p2e82RWw7b3Jo3tKifxbtV80PesSZ3bHm7B71hG9KPJHwroM9
9z/mTudFung2J/Wdsvtu/bXr0SwpXsx9uuH+Q3up2fXrMgO8moe04JtPHeTP
blhXGOHNPKZfjPJvbtMdb9q1Yp7Rac6dJ3TfXVrHmW2JmCfDAhXq5EY2bA==

        "]], Line3DBox[CompressedData["
1:eJwVzz0ohAEcx/G/wb25zF7uiJstGAwMZtt1JrpBhkNRyohsV5IJZVBusRm8
DI5ZKYtZdyTpsnjZ1X0M335v/+fpeYYW1oqrHRFRRnciYg/XyYgrNNHAbTYi
ra9iNBUxjkfdGP3rjNjUp/gLt0l6aUvQX9u6rS4/21pyRd6RP+kdGroy3da1
6A2edCW6pfugBc8O416/r5vRLXp/VvfOD9IVDODQXnc3rf+Ru/DG5+kyTu05
eu5mQv/NZ/DK99OqfYn2oeZmRP/Fp/HCH9h7+Qp6cOSm8P///Iatyc/zc9i1
5eRj/ZQ8iVnffYISzvCANqmQMgo=
        "]], 
       Line3DBox[{1551, 1678, 2016, 1971, 3188, 1546, 1673, 2097, 3181, 1534, 
        1662, 3250, 1969, 1523, 1651, 3275, 2096, 1513, 1641, 3202, 1725, 
        1502, 1631, 3200, 1722, 1490, 3110, 1621, 1719, 1479, 3260, 802, 2119,
         809, 3280, 1467, 1602, 1711, 3151, 1455, 1593, 3194, 1706, 1443, 
        1582, 3193, 1705, 1432, 1572, 3192, 1863, 850, 1001, 2224}], 
       Line3DBox[{1552, 1979, 1978, 1976, 1685, 2057, 3264, 1547, 1674, 2015, 
        3182, 1535, 1663, 3175, 1524, 1652, 3171, 1514, 1642, 1503, 3118, 
        1632, 1491, 3111, 1622, 1480, 3102, 1612, 2118, 3159, 1468, 1603, 
        2125, 3152, 1456, 1594, 3145, 1444, 1583, 2002, 3263, 1930, 2042, 
        2126, 2196, 2197, 2160, 2233}], 
       Line3DBox[{1553, 1975, 1977, 1974, 3277, 2104, 2103, 2102, 2101, 3183, 
        1536, 1664, 3176, 1525, 3130, 1653, 1515, 3125, 1643, 1504, 3119, 
        1633, 1492, 3112, 1623, 1481, 3103, 1613, 3160, 1469, 1604, 3153, 
        1457, 1938, 1937, 3239, 1940, 2134, 2162, 2242}], 
       Line3DBox[{1554, 1733, 1732, 3211, 1773, 1731, 1730, 3184, 1537, 1665, 
        1526, 3131, 1654, 1516, 3126, 1644, 1505, 3120, 1634, 1493, 3113, 
        1624, 1482, 3104, 1614, 3161, 1470, 1942, 1941, 3241, 1944, 2135, 
        2166, 2218, 2182, 2245}], 
       Line3DBox[{1555, 1737, 1736, 3212, 1774, 1735, 1734, 1538, 3134, 1666, 
        1527, 3132, 1655, 1517, 3127, 1645, 1506, 3121, 1635, 1494, 3114, 
        1625, 1483, 3105, 1947, 1946, 3243, 1949, 2136, 2137, 2004, 2185, 
        2223}], Line3DBox[{1556, 1679, 1791, 1845, 3216, 1844, 1548, 1675, 
        2039, 3262, 1739, 1540, 1668, 3177, 1529, 1657, 3172, 1519, 1647, 
        3169, 1508, 1637, 3168, 1496, 1626, 3244, 2006, 2045, 2128, 2200, 
        2237}], Line3DBox[{1557, 1680, 1980, 1792, 1847, 1846, 3224, 1549, 
        1676, 1909, 1908, 3234, 1742, 1541, 1669, 3178, 1530, 1658, 3173, 
        1520, 1648, 3170, 1509, 1638, 3247, 2007, 2049, 2129, 2048, 2202, 
        2216, 2238}], 
       Line3DBox[{1558, 1982, 1981, 1793, 1744, 1848, 3235, 1913, 1912, 1911, 
        1910, 1743, 3185, 1542, 1670, 3179, 1531, 1659, 3174, 1521, 1649, 
        3248, 2008, 1958, 2051, 2130, 2203, 2227}], 
       Line3DBox[{1559, 1984, 1983, 1794, 1746, 1849, 1918, 1917, 1916, 1914, 
        1745, 3186, 1543, 1671, 3180, 1532, 1660, 2010, 1961, 2053, 2131, 
        2204, 2205, 2175, 2236}], 
       Line3DBox[{1688, 367, 661, 462, 2802, 738, 710, 866, 2239}], 
       Line3DBox[{1755, 1808, 1809, 1754, 1869, 1868, 3228, 1857, 2142, 2143, 
        1864, 2214, 1126}], 
       Line3DBox[{1858, 1888, 1750, 1795, 1749, 3225, 1850, 1776, 2040, 1748, 
        1915, 1747, 3187, 1544, 1966, 1965, 3249, 1968, 2140, 2177, 1276}], 
       Line3DBox[{1862, 1985, 1681, 1777, 1797, 3217, 1798, 1403, 1689, 2022, 
        1565, 3229, 1420, 2041, 2154, 2208, 2217, 2159, 2241}], 
       Line3DBox[{1867, 2017, 1687, 1796, 1686, 1807, 3205, 1753, 1752, 1919, 
        1751, 3227, 1855, 2141, 2151, 2220, 2195, 2248}], 
       Line3DBox[{1872, 1860, 1861, 1851, 2156, 2157, 2149, 2226}], 
       Line3DBox[{1877, 1880, 1881, 1782, 1799, 3218, 1560, 1408, 1894, 1895, 
        1893, 3190, 1566, 1424, 3136, 1575, 1435, 3140, 1585, 1446, 2080, 
        3268, 1595, 1458, 1945, 3242, 1605, 1471, 2043, 3246, 2044, 1953, 
        2198, 2199, 2170, 2234}], 
       Line3DBox[{1882, 2018, 2019, 1783, 1561, 1409, 1700, 3191, 1567, 1425, 
        3137, 1576, 1436, 3141, 1586, 1447, 3146, 1596, 1459, 2085, 3271, 
        1606, 1472, 3162, 1950, 1615, 3255, 1484, 2046, 2047, 1956, 2201, 
        2222, 2171, 2235}], 
       Line3DBox[{1887, 2020, 2021, 1790, 1741, 3213, 1775, 1740, 3204, 1738, 
        1539, 3135, 1667, 1528, 3133, 1656, 1518, 3128, 1646, 1507, 3122, 
        1636, 1495, 1952, 3245, 1951, 1954, 3281, 2138, 2139, 2005, 2187, 
        2188, 2127, 2230}], 
       Line3DBox[{1889, 1870, 1871, 1859, 2212, 2213, 2207, 2225}]}}, {}, {}}},
   VertexNormals->CompressedData["
1:eJw8WnlcTtv3rmgyhkQplUpoUIqUtCQN6iZCMiU0iRJNQshQEmmUsVCaVFKi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    "]],
  Axes->True,
  AxesLabel->{None, None, None},
  AxesOrigin->{Automatic, Automatic, Automatic},
  BoxRatios->{1, 1, 0.4},
  DisplayFunction->Identity,
  FaceGrids->None,
  FaceGridsStyle->Automatic,
  ImageSize->{344.28190412276825`, 287.7636898418483},
  Method->{"DefaultBoundaryStyle" -> Directive[
      GrayLevel[0.3]], "RotationControl" -> "Globe"},
  PlotRange->{{-1, 1}, {-1, 1}, {-0.11755550688372388`, 0.08365501673692244}},
  
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02], 
    Scaled[0.02]},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{0.896095861534034, -2.4263950041671816`, 2.181655218107142},
  ViewVertical->{0., 0., 1.}]], "Output",
 CellChangeTimes->{3.701756719512353*^9, 3.701760183118012*^9, 
  3.7017605539907703`*^9},ExpressionUUID->"f03d1010-1483-426d-90c0-\
463337e4815b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", "Aval"}], ";", 
  RowBox[{"B", "=", "Bval"}], ";", 
  RowBox[{"M", "=", "Mval"}], ";"}]], "Input",
 CellChangeTimes->{{3.701757087020153*^9, 
  3.7017571018390503`*^9}},ExpressionUUID->"9abd52a2-7ffd-4688-abd6-\
19d79b20a429"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"V3", "[", "b", "]"}], "[", "x_", "]"}], ":=", 
  RowBox[{"3", "*", "M", "*", 
   RowBox[{"(", 
    RowBox[{"A", " ", "+", " ", "B", " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", "*", "A", "*", "B", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], " ", "+", " ", 
          RowBox[{"x", "^", "2"}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"B", " ", "-", " ", 
        RowBox[{"A", "*", 
         RowBox[{"x", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.701756940072163*^9, 
  3.701756955383148*^9}},ExpressionUUID->"004eca4a-bd19-4df4-9486-\
9764e030a9c2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V4", "[", "b", "]"}], "=", 
  RowBox[{
   RowBox[{"-", "12"}], "*", "M"}]}]], "Input",
 CellChangeTimes->{{3.701756967036693*^9, 
  3.701756981006781*^9}},ExpressionUUID->"5180f141-1fe4-449b-9438-\
f45460571291"],

Cell[BoxData[
 RowBox[{"-", "12"}]], "Output",
 CellChangeTimes->{3.701760183349769*^9, 
  3.7017605542055607`*^9},ExpressionUUID->"361fbac1-4b8c-49b1-bdc5-\
89a00d9464ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V3", "[", "FV", "]"}], "=", 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{"A", "+", "B"}], ")"}], " ", "M"}]}]], "Input",
 CellChangeTimes->{{3.70175699560509*^9, 
  3.7017570118152018`*^9}},ExpressionUUID->"6579a01d-c9d0-4aa7-9abe-\
4c4f081a26d6"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{3.701760183418285*^9, 
  3.701760554253476*^9},ExpressionUUID->"5e703cc6-d51e-468a-9972-\
74a7a6a2615d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V4", "[", "FV", "]"}], "=", 
  RowBox[{
   RowBox[{"-", "12"}], " ", "M"}]}]], "Input",
 CellChangeTimes->{{3.7017570146494493`*^9, 
  3.701757030390757*^9}},ExpressionUUID->"db619402-456e-4a42-8b83-\
a944a3b6d367"],

Cell[BoxData[
 RowBox[{"-", "12"}]], "Output",
 CellChangeTimes->{3.701760183480633*^9, 
  3.7017605542867393`*^9},ExpressionUUID->"8b890037-503e-4127-9423-\
275015743bed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sb", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"Sqrt", "[", "M", "]"}], "4"], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"A", "*", "B"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "-", 
        RowBox[{
         FractionBox["2", "3"], "*", "A", "*", "B"}], "+", 
        SuperscriptBox["B", "2"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"A", "-", "B"}], ")"}], "2"], "*", 
      RowBox[{"(", 
       RowBox[{"A", "+", "B"}], ")"}], "*", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{"Sqrt", "[", "A", "]"}], 
        RowBox[{"Sqrt", "[", "B", "]"}]], "]"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.7017596997865047`*^9},ExpressionUUID->"e4d42f08-8f88-4151-adbd-\
21afd0fcfca2"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"704", " ", 
      SqrtBox["2"]}], "3"], "-", 
    RowBox[{"192", " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox["1", 
       SqrtBox["2"]], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.7017601835618267`*^9, 
  3.7017605543167973`*^9},ExpressionUUID->"f952eb6f-ad1b-4e6a-964d-\
64d48b03614a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tadpole", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"A", "-", "B"}], ")"}], "*", 
      RowBox[{"B", "^", "2"}], "*", "M", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"x", "^", "2"}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "B"}], "+", 
        RowBox[{"3", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "A"}], "+", "B"}], ")"}], "*", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"A", "*", 
         RowBox[{"x", "^", "4"}]}]}], ")"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", "*", "Sb", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"B", "-", 
        RowBox[{"A", "*", 
         RowBox[{"x", "^", "2"}]}]}], ")"}], "^", "3"}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.7017597205454407`*^9, 
  3.701759735755474*^9}},ExpressionUUID->"635d9836-4040-4dc5-85b7-\
746eb2f19b6d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"J1", "=", 
    FractionBox["2", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"M", "*", "A", "*", "B"}], "]"}]]}], ",", 
   RowBox[{"J2", "=", 
    SuperscriptBox["J1", "2"]}], ",", 
   RowBox[{"J3", "=", 
    SuperscriptBox["J1", "3"]}], ",", 
   RowBox[{"J4", "=", 
    SuperscriptBox["J1", "4"]}]}], "}"}]], "Input",ExpressionUUID->"36d05d4e-\
2aa5-4123-89fd-a32766cfb644"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", 
    RowBox[{"16", " ", 
     SqrtBox["2"]}]], ",", 
   FractionBox["1", "64"]}], "}"}]], "Output",
 CellChangeTimes->{3.701760183676693*^9, 
  3.701760554362672*^9},ExpressionUUID->"3143c821-00dd-4d8e-8034-\
5df2e576fc62"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gFV", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"Abs", "[", 
       RowBox[{"x", "-", "y"}], "]"}], "-", 
      RowBox[{"x", "*", "y"}]}], ")"}], 
    RowBox[{"1", "+", 
     RowBox[{"Abs", "[", 
      RowBox[{"x", "-", "y"}], "]"}], "-", 
     RowBox[{"x", "*", "y"}]}]], "*", 
   FractionBox["1", 
    RowBox[{"2", "*", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"M", "*", "A", "*", "B"}], "]"}]}]]}]}]], "Input",
 CellChangeTimes->{{3.701759870539443*^9, 
  3.7017598721715183`*^9}},ExpressionUUID->"0b7bb404-63c5-4032-bf63-\
62edda74fa17"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   RowBox[{"x", " ", "y"}], "-", 
   RowBox[{"Abs", "[", 
    RowBox[{"x", "-", "y"}], "]"}]}], 
  RowBox[{"8", " ", 
   SqrtBox["2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"x", " ", "y"}], "+", 
     RowBox[{"Abs", "[", 
      RowBox[{"x", "-", "y"}], "]"}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.701760183780775*^9, 
  3.7017605543917522`*^9},ExpressionUUID->"38e32e62-017b-425a-a460-\
1392e17a8366"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ic11", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     FractionBox["J1", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["x", "2"]}], ")"}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"V4", "[", "b", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "x"}], "]"}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"x", ",", "x"}], "]"}], ")"}], "2"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "1000000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.70176010385201*^9, 3.701760134180242*^9}, {
  3.701760238037363*^9, 
  3.701760243957315*^9}},ExpressionUUID->"466ac6d5-e1e7-4caf-8450-\
f412f2b7c4d1"],

Cell[BoxData[
 TemplateBox[{
  "Suave","accuracy",
   "\"Desired accuracy was not reached within \
\\!\\(\\*RowBox[{\\\"1000000\\\"}]\\) function evaluations on \
\\!\\(\\*RowBox[{\\\"1000\\\"}]\\) subregions.\"",2,32,1,17462698430514371061,
   "Local","Cuba`Suave"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{
  3.701760914152589*^9},ExpressionUUID->"19060a8b-3012-4019-acf8-\
dd0e122b81d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0.006922514076378142`", ",", "1.8496849496579373`*^-7", ",", "1.`"}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{3.7017601380834103`*^9, 3.7017602336565313`*^9, 
  3.701760914153989*^9},ExpressionUUID->"1ac69c5f-48c7-4e16-9f39-\
a6fbbc4a266f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ia11", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "12"], 
     FractionBox["J2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "y"}], "]"}], ")"}], "3"]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"x", ",", "y"}], "]"}], ")"}], "3"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "1500000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7017603646211042`*^9, 
  3.701760392757523*^9}},ExpressionUUID->"1c232ae7-50eb-48ef-bb64-\
e34ea2297481"],

Cell[BoxData[
 TemplateBox[{
  "Suave","accuracy",
   "\"Desired accuracy was not reached within \
\\!\\(\\*RowBox[{\\\"1500000\\\"}]\\) function evaluations on \
\\!\\(\\*RowBox[{\\\"1500\\\"}]\\) subregions.\"",2,33,2,17462698430514371061,
   "Local","Cuba`Suave"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{
  3.701761650762527*^9},ExpressionUUID->"65a35e8e-6c54-4094-8ac1-\
dbae3d42d948"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.0023080959421909633`"}], ",", "1.1409864688149852`*^-6", 
    ",", "1.`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.701761650764035*^9},ExpressionUUID->"6e73ed8d-d750-4169-9518-\
ba6e218b13a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ia12", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     FractionBox["J2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "x"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "x"}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "1200000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7017604172620773`*^9, 
  3.701760451685923*^9}},ExpressionUUID->"2ea2a790-d1a6-40aa-a548-\
a283c00b0913"],

Cell[BoxData[
 TemplateBox[{
  "Suave","accuracy",
   "\"Desired accuracy was not reached within \
\\!\\(\\*RowBox[{\\\"1200000\\\"}]\\) function evaluations on \
\\!\\(\\*RowBox[{\\\"1200\\\"}]\\) subregions.\"",2,34,3,17462698430514371061,
   "Local","Cuba`Suave"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{
  3.701762878609248*^9},ExpressionUUID->"7f0a7089-c6f4-40f5-b6a4-\
33de7a684734"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.03108099449068327`"}], ",", "2.518641461680575`*^-6", ",",
     "1.`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.701762878610759*^9},ExpressionUUID->"57b287ee-0ad4-49ee-94db-\
39ea7085420f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ib11", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      RowBox[{
       RowBox[{"tadpole", "[", "x", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", "J2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "*", 
       RowBox[{"G", "[", 
        RowBox[{"y", ",", "y"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "1600000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701760476533539*^9, 
  3.7017604967651653`*^9}},ExpressionUUID->"b203fbf5-b30a-48cd-94e0-\
3a9a1d2fddc9"],

Cell[BoxData[
 TemplateBox[{
  "Suave","accuracy",
   "\"Desired accuracy was not reached within \
\\!\\(\\*RowBox[{\\\"1600000\\\"}]\\) function evaluations on \
\\!\\(\\*RowBox[{\\\"1600\\\"}]\\) subregions.\"",2,35,4,17462698430514371061,
   "Local","Cuba`Suave"},
  "MessageTemplate2"]], "Message", "MSG",
 CellChangeTimes->{
  3.7017641838833*^9},ExpressionUUID->"db706463-6b68-48dd-a7fe-a89e26aef70a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "0.03652959439005712`"}], ",", "1.6179338836960707`*^-6", 
    ",", "1.`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.701764183885686*^9},ExpressionUUID->"026f2aea-7fb5-4528-bb59-\
20e4dcf354e9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"two", " ", "loop", " ", 
   RowBox[{
   "contribution", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**"}]}]}]], "Input",
 CellChangeTimes->{{3.701511032320737*^9, 3.701511060573203*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"0fac0000-a5e7-45dc-a6c9-e129f59cb5ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ia11", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ia12", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ib11", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ic11", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7015109023146753`*^9, 
  3.701510937853312*^9}},ExpressionUUID->"819a0f64-1ab7-4af9-8486-\
17a0ec21293c"],

Cell[BoxData[
 RowBox[{"-", "0.06299617074655321`"}]], "Output",
 CellChangeTimes->{3.70151093922466*^9, 
  3.7017641839835863`*^9},ExpressionUUID->"c146df42-63e6-45e5-9f04-\
ef851e14329a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**", "**", "**", "**"}], "*"}]}]], "Input",\

 CellChangeTimes->{{3.701511044402773*^9, 
  3.7015110522456903`*^9}},ExpressionUUID->"7082e94f-24d4-48f5-a7b8-\
6d07228846a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"I2loop", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], "*", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Ia11", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Ia12", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Ic11", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Ia11", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Ia12", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"Ic11", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "*", 
    RowBox[{
     RowBox[{"Ib11", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.701511123340549*^9, 
  3.701511179459141*^9}},ExpressionUUID->"3041ba87-5e5d-4e75-8bf5-\
ad327b9687de"],

Cell[BoxData["0.0013170531312133968`"], "Output",
 CellChangeTimes->{3.70151118017144*^9, 
  3.701764531402669*^9},ExpressionUUID->"d59606f9-633b-4678-b72f-\
124126c5a258"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Ic23", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], "*", 
     FractionBox["J3", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{"V4", "[", "b", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "z"}], "]"}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"x", ",", "z"}], "]"}], ")"}], "2"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "2300000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7010113865242777`*^9, 3.701011517868779*^9}, {
   3.701011572789022*^9, 3.701011598646578*^9}, {3.701011683947167*^9, 
   3.701011686899027*^9}, {3.701011727798051*^9, 3.701011728715989*^9}, {
   3.7010118670144176`*^9, 3.701011867171842*^9}, {3.7010119736127872`*^9, 
   3.701011975195074*^9}, {3.7010217025100403`*^9, 3.701021716193389*^9}, {
   3.701021761651334*^9, 3.701021761878724*^9}, {3.7010224848949757`*^9, 
   3.701022485063951*^9}, 3.701022533340395*^9, {3.7015104591727657`*^9, 
   3.701510459468305*^9}, {3.701511507811191*^9, 3.7015115113365803`*^9}, {
   3.701765696492165*^9, 3.701765749765212*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"784caad7-89d8-4171-9107-fbbcc33e95aa"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.701021062204646*^9, 3.701021108919504*^9}, {
   3.701022488040433*^9, 3.7010224882388973`*^9}, 3.70102253746061*^9, {
   3.701022612367338*^9, 3.7010226126457453`*^9}, {3.701022712058317*^9, 
   3.701022712277066*^9}, {3.701066017230571*^9, 3.70106605118888*^9}, {
   3.701510462711891*^9, 3.701510463040317*^9}, {3.701510495392448*^9, 
   3.70151049916226*^9}},ExpressionUUID->"094412c0-4e2a-4ce3-872c-\
75020a9a32cf"],

Cell[BoxData[
 RowBox[{"Ic25", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "48"], 
     FractionBox["J2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"V4", "[", "b", "]"}], "*", 
        RowBox[{"V4", "[", "b", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "y"}], "]"}], ")"}], "4"]}], "-", 
       RowBox[{
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"x", ",", "y"}], "]"}], ")"}], "4"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "1700000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7010227728040648`*^9, 3.701022807935686*^9}, {
  3.701022839757304*^9, 3.701022853126334*^9}, {3.70151046808967*^9, 
  3.701510468424787*^9}, {3.701511515082945*^9, 3.701511544921721*^9}, {
  3.701765760214463*^9, 3.701765778141152*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"56f940bf-a5da-4073-b8f1-bd41401ea374"],

Cell[BoxData[
 RowBox[{"Ic21", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], 
     FractionBox["J2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"V4", "[", "b", "]"}], "*", 
        RowBox[{"V4", "[", "b", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "y"}], "]"}], ")"}], "2"], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "x"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"x", ",", "y"}], "]"}], ")"}], "2"], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "x"}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "2100000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701022929151765*^9, 3.701022976612605*^9}, {
  3.701023072131646*^9, 3.70102307974918*^9}, {3.701510471275598*^9, 
  3.701510471587055*^9}, {3.701511549321402*^9, 3.701511566579*^9}, {
  3.701765794414362*^9, 3.701765823261715*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"dedc049d-020e-4ca1-a6b8-37128f1fb5b7"],

Cell[BoxData[
 RowBox[{"Id21", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox[
      RowBox[{
       RowBox[{"tadpole", "[", "x", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
       RowBox[{"V4", "[", "b", "]"}], "*", "J3"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"G", "[", 
          RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"], "*", 
       RowBox[{"G", "[", 
        RowBox[{"z", ",", "z"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "2100000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701023147698619*^9, 3.7010232099337463`*^9}, {
  3.701023276723103*^9, 3.7010232859009933`*^9}, {3.7015104749273233`*^9, 
  3.7015104752499437`*^9}, {3.701511571628468*^9, 3.70151159832547*^9}, {
  3.7017658309898863`*^9, 3.701765840717676*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"c1246ab9-04fa-4fa9-a665-c44425a0eb0d"],

Cell[BoxData[
 RowBox[{"Ia25", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "48"], 
     FractionBox["J4", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "w", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "z"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "w"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"z", ",", "z"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"w", ",", "w"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "z"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "w"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"z", ",", "z"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"w", ",", "w"}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4200000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701075855839465*^9, 3.701076036760553*^9}, {
  3.701510477534112*^9, 3.701510478008546*^9}, {3.701511609519568*^9, 
  3.701511626549077*^9}, {3.701511969949195*^9, 3.701511977174716*^9}, {
  3.701765854910186*^9, 3.701765908934616*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"5fc17088-c5b0-4613-9c1a-f37b37532d90"],

Cell[BoxData[
 RowBox[{"Ic22", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     FractionBox["J3", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{"V4", "[", "b", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "y"}], "]"}], ")"}], "2"], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"z", ",", "z"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"x", ",", "y"}], "]"}], ")"}], "2"], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"z", ",", "z"}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "2800000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701511986825576*^9, 3.7015119890901318`*^9}, {
  3.701765916590239*^9, 
  3.701765959102563*^9}},ExpressionUUID->"73d70655-9bb0-4af5-89cc-\
a76d044b1495"],

Cell[BoxData[
 RowBox[{"Ia21", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], 
     FractionBox["J4", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "w", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"], "*", 
        RowBox[{"G", "[", 
         RowBox[{"z", ",", "w"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"w", ",", "w"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"z", ",", "w"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"w", ",", "w"}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4650000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701512062856529*^9, 3.701512064695218*^9}, {
  3.701512098516556*^9, 3.701512098735134*^9}, {3.70176596674334*^9, 
  3.701766028471016*^9}},ExpressionUUID->"5093b8be-5278-4a1d-bda9-\
4fa56fb553b2"],

Cell[BoxData[
 RowBox[{"Ib21", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox[
      RowBox[{"J4", "*", 
       RowBox[{"tadpole", "[", "x", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "w", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "*", 
       RowBox[{"G", "[", 
        RowBox[{"y", ",", "z"}], "]"}], "*", 
       RowBox[{"G", "[", 
        RowBox[{"y", ",", "w"}], "]"}], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"G", "[", 
          RowBox[{"z", ",", "w"}], "]"}], ")"}], "2"]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4650000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7015120829895973`*^9, 3.7015120976542473`*^9}, {
  3.70176603608678*^9, 
  3.7017660504169064`*^9}},ExpressionUUID->"e8a2d613-6ad2-4af7-9a65-\
0448355aed4b"],

Cell[BoxData[
 RowBox[{"Id23", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "6"], 
     FractionBox[
      RowBox[{"J3", "*", 
       RowBox[{"tadpole", "[", "x", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
       RowBox[{"V4", "[", "b", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"G", "[", 
          RowBox[{"y", ",", "z"}], "]"}], ")"}], "3"]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "3150000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701512114651309*^9, 3.701512120844214*^9}, {
  3.701766061879369*^9, 
  3.7017660735027847`*^9}},ExpressionUUID->"f7e62d0c-045a-4597-8dfe-\
0919493f9c15"],

Cell[BoxData[
 RowBox[{"Ib22", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox[
      RowBox[{"J4", "*", 
       RowBox[{"tadpole", "[", "x", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "w", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"G", "[", 
          RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"], "*", 
       RowBox[{"G", "[", 
        RowBox[{"z", ",", "w"}], "]"}], "*", 
       RowBox[{"G", "[", 
        RowBox[{"w", ",", "w"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4700000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701512203675012*^9, 3.701512208964954*^9}, {
  3.7017660813743753`*^9, 
  3.701766098638852*^9}},ExpressionUUID->"5b0b6607-f0b3-4469-9865-\
95696dffa25d"],

Cell[BoxData[
 RowBox[{"Ib23", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     FractionBox[
      RowBox[{"J4", "*", 
       RowBox[{"tadpole", "[", "x", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "w", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "w"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"z", ",", "z"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"w", ",", "w"}], "]"}]}], ")"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "0.999999999"}], ",", "0.999999999"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "0.999999999"}], ",", "0.999999999"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "0.999999999"}], ",", "0.999999999"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "0.999999999"}], ",", "0.999999999"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4700000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7015122916661777`*^9, 3.701512293974468*^9}, {
  3.701512359123653*^9, 3.7015123741826277`*^9}, {3.701512779268396*^9, 
  3.701512793909576*^9}, {3.701766109384357*^9, 
  3.701766127231976*^9}},ExpressionUUID->"247f4a21-2f7b-4ed4-8965-\
d9c65abe1952"],

Cell[BoxData[
 RowBox[{"Id22", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     FractionBox[
      RowBox[{"J3", "*", 
       RowBox[{"tadpole", "[", "x", "]"}], "*", 
       RowBox[{
        RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
       RowBox[{"V4", "[", "b", "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"x", ",", "y"}], "]"}], "*", 
       RowBox[{"G", "[", 
        RowBox[{"y", ",", "z"}], "]"}], "*", 
       RowBox[{"G", "[", 
        RowBox[{"y", ",", "y"}], "]"}], "*", 
       RowBox[{"G", "[", 
        RowBox[{"z", ",", "z"}], "]"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "3450000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701512616210133*^9, 3.701512618828988*^9}, {
  3.701766141759365*^9, 
  3.7017661501273613`*^9}},ExpressionUUID->"14c24016-2344-4d9f-bb41-\
f85f8fa705c0"],

Cell[BoxData[
 RowBox[{"Ic26", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     FractionBox["J3", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{"V4", "[", "b", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "z"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "z"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"y", ",", "z"}], "]"}], ")"}], "2"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "3450000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701512655824664*^9, 3.701512659748348*^9}, {
  3.701766157222975*^9, 
  3.7017662008242073`*^9}},ExpressionUUID->"dd5b0d0e-e6ad-4c42-8467-\
643518b6891d"],

Cell[BoxData[
 RowBox[{"Ia22", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "24"], 
     FractionBox["J4", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "w", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"z", ",", "w"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"w", ",", "x"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "w"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "z"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"z", ",", "w"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"w", ",", "x"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "w"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "z"}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4100000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701512805209182*^9, 3.701512807857975*^9}, {
  3.701766209832097*^9, 
  3.701766265049326*^9}},ExpressionUUID->"f9fbc16b-5657-47f3-9445-\
2914ae9c9746"],

Cell[BoxData[
 RowBox[{"Ia23", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], 
     FractionBox["J4", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "w", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"x", ",", "z"}], "]"}], ")"}], "2"], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"z", ",", "w"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"y", ",", "w"}], "]"}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"x", ",", "z"}], "]"}], ")"}], "2"], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"z", ",", "w"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"y", ",", "w"}], "]"}], ")"}], "2"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4100000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7015128207234507`*^9, 3.701512833378956*^9}, {
  3.7017662741123857`*^9, 
  3.701766327472065*^9}},ExpressionUUID->"33ccd3a2-e772-4bcd-94e9-\
93030e64d79c"],

Cell[BoxData[
 RowBox[{"Ic24", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "12"], 
     FractionBox["J3", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{"V4", "[", "b", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"y", ",", "z"}], "]"}], ")"}], "3"]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"y", ",", "z"}], "]"}], ")"}], "3"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "0.9999999999"}], ",", "0.9999999999"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "0.9999999999"}], ",", "0.9999999999"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "0.9999999999"}], ",", "0.9999999999"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "3250000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7015129046790037`*^9, 3.70151290909838*^9}, {
  3.7017663364242067`*^9, 
  3.701766376256731*^9}},ExpressionUUID->"95a2b142-e7d5-4a7d-8df6-\
8143adcba0b9"],

Cell[BoxData[
 RowBox[{"Ia24", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], 
     FractionBox["J4", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["w", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "y", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "w", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "w"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"G", "[", 
           RowBox[{"z", ",", "w"}], "]"}], ")"}], "2"]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "w"}], "]"}], "*", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"gFV", "[", 
           RowBox[{"z", ",", "w"}], "]"}], ")"}], "2"]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"w", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4100000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7015129288099413`*^9, 3.7015129311504602`*^9}, {
  3.70176638513091*^9, 
  3.701766434377162*^9}},ExpressionUUID->"7b935989-26e8-479a-938c-\
32d7e333a23f"],

Cell[BoxData[
 RowBox[{"Ic27", "=", 
  RowBox[{"Suave", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], 
     FractionBox["J3", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["y", "2"]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "2"]}], ")"}]}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "x", "]"}], "*", 
        RowBox[{
         RowBox[{"V3", "[", "b", "]"}], "[", "z", "]"}], "*", 
        RowBox[{"V4", "[", "b", "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "y"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"G", "[", 
         RowBox[{"z", ",", "z"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V3", "[", "FV", "]"}], "*", 
        RowBox[{"V4", "[", "FV", "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "x"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"x", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "y"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"y", ",", "z"}], "]"}], "*", 
        RowBox[{"gFV", "[", 
         RowBox[{"z", ",", "z"}], "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", 
      RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
    RowBox[{"Verbose", "\[Rule]", "0"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "12"}], ",", 
    RowBox[{"MaxPoints", "\[Rule]", "4500000"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.701512956096778*^9, 3.701512958913258*^9}, {
  3.701766487857123*^9, 
  3.70176654192171*^9}},ExpressionUUID->"749b7acb-be0b-4458-87f1-\
d1b3bafc2b19"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"**", "**", "**", "**", " ", "three"}], " ", "loop", " ", 
   RowBox[{
   "contribution", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
    "**", "**", "**", "**", "**", "**", "**"}]}], "*****)"}]], "Input",
 CellChangeTimes->{{3.701514149759323*^9, 3.701514167095252*^9}, 
   3.701522843998762*^9, {3.701766577009076*^9, 
   3.70176658165709*^9}},ExpressionUUID->"d025397a-c3ca-4c24-be37-\
76c253ea2cce"],

Cell[BoxData[
 RowBox[{"I3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Ia21", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ia22", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ia23", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ia24", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ia25", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ic21", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ic22", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ic23", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ic24", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ic25", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ic26", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ic27", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ib21", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ib22", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Ib23", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Id21", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Id22", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Id23", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "+", "I2loop"}]}]], "Input",
 CellChangeTimes->{{3.701514169930855*^9, 
  3.701514316206581*^9}},ExpressionUUID->"99d04e16-05ae-4eef-8ae6-\
6ec17f3ee520"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**", "**"}], "*****)"}]], "Input",
 CellChangeTimes->{{3.7015143212683067`*^9, 3.701514327974168*^9}, {
  3.701766585432832*^9, 
  3.701766595073337*^9}},ExpressionUUID->"41931467-36b3-4339-b35b-\
cb8d91cafae6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", "*"}]}]], "Input",
 CellChangeTimes->{{3.7015143299285088`*^9, 
  3.7015143362192173`*^9}},ExpressionUUID->"517c094b-2d34-401b-956d-\
7baad328f02f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"**", "*"}]}]], "Input",
 CellChangeTimes->{{3.701514338205245*^9, 
  3.701514339064447*^9}},ExpressionUUID->"fe8f4b4b-7f18-41c6-abb8-\
c24aecdd3ea9"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", " ", "Results", " ", "**", "**", "**", "**", "**", "**", "**",
    "**", "**", "**", "**", "**"}], "******)"}]], "Input",
 CellChangeTimes->{{3.701514341963805*^9, 3.7015143484339933`*^9}, {
  3.701522837681975*^9, 3.701522838399249*^9}, {3.701766557129293*^9, 
  3.701766603833128*^9}},ExpressionUUID->"d7ef0e4e-9e8e-4a68-9e60-\
de2d439adcac"],

Cell[BoxData[
 RowBox[{"I2", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"two", " ", "loop", " ", "contribution"}], " ", "*)"}]}]], "Input",\

 CellChangeTimes->{{3.701514351201078*^9, 3.701514367915415*^9}, {
  3.701766608857452*^9, 
  3.701766622937442*^9}},ExpressionUUID->"fd8bb344-d034-44b1-9f16-\
f603f3d2b7a5"],

Cell[BoxData[
 RowBox[{"I3", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"three", " ", "loop", " ", "contribution"}], " ", 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.7015143715812073`*^9, 3.701514375299028*^9}, {
  3.701766611193296*^9, 
  3.701766617560862*^9}},ExpressionUUID->"9e1b575a-4049-4d1f-a6d5-\
c298a4ecd8a9"]
},
WindowSize->{946, 756},
WindowMargins->{{Automatic, 73}, {48, Automatic}},
FrontEndVersion->"11.1 for Linux x86 (64-bit) (March 13, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 233, 5, 32, "Input", "ExpressionUUID" -> \
"18a14f64-eebb-4805-84ff-ee8a167e3e28"],
Cell[CellGroupData[{
Cell[816, 29, 200, 4, 32, "Input", "ExpressionUUID" -> \
"8ba9292a-be2b-45e0-8c4f-5d3a28e867cc"],
Cell[1019, 35, 12611, 267, 65, "Output", "ExpressionUUID" -> \
"859f7b25-d6b8-42b6-9db8-798f9c146b60"]
}, Open  ]],
Cell[13645, 305, 776, 19, 57, "Input", "ExpressionUUID" -> \
"d108fc14-e73d-4df4-9ea4-5b2e9b9fdca3"],
Cell[14424, 326, 287, 6, 34, "Input", "ExpressionUUID" -> \
"f4e3a113-26cb-414e-8e10-2b3e2d2edeca"],
Cell[CellGroupData[{
Cell[14736, 336, 289, 8, 34, "Input", "ExpressionUUID" -> \
"d38e808e-39bc-493f-8fa5-006ec1588699"],
Cell[15028, 346, 233, 5, 34, "Output", "ExpressionUUID" -> \
"87e4699f-a3b2-4c7c-8fd1-a0eb8fb1ecba"]
}, Open  ]],
Cell[15276, 354, 71629, 2113, 2177, "Input", "ExpressionUUID" -> \
"b47ec880-0e73-416d-ae34-6ea419644e31"],
Cell[86908, 2469, 77673, 2265, 2353, "Input", "ExpressionUUID" -> \
"8c0aa5e4-e9f3-4baa-953b-8d03de6f9729"],
Cell[CellGroupData[{
Cell[164606, 4738, 502, 16, 32, "Input", "ExpressionUUID" -> \
"0366edcd-0213-4bfa-98a3-16fa9eb02c3d"],
Cell[165111, 4756, 451, 14, 63, "Output", "ExpressionUUID" -> \
"59bda466-2c7f-4282-8306-154bab79503a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[165599, 4775, 332, 9, 59, "Input", "ExpressionUUID" -> \
"95e501ca-d10c-4688-9eb5-1b198211bb52"],
Cell[165934, 4786, 286, 8, 55, "Output", "ExpressionUUID" -> \
"446a7ca9-726e-459b-b355-154df2e1ee27"]
}, Open  ]],
Cell[166235, 4797, 547, 17, 34, "Input", "ExpressionUUID" -> \
"3c6cee8c-5874-4727-8aa6-ad8e990b46f9"],
Cell[CellGroupData[{
Cell[166807, 4818, 517, 16, 32, "Input", "ExpressionUUID" -> \
"63f1f056-4db0-4714-9660-3d40e3f6e147"],
Cell[167327, 4836, 14566, 470, 935, "Output", "ExpressionUUID" -> \
"41e2414d-87e4-467f-b9e1-bce24c5d5473"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181930, 5311, 770, 23, 57, "Input", "ExpressionUUID" -> \
"9b89fc59-840d-4bf0-98a1-49121aa75225"],
Cell[182703, 5336, 279, 6, 32, "Output", "ExpressionUUID" -> \
"a001b3d2-76a8-4d11-b48f-e7fe77916c8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183019, 5347, 817, 25, 57, "Input", "ExpressionUUID" -> \
"d5886729-5c2d-4773-bd32-ebcdd9724887"],
Cell[183839, 5374, 279, 5, 32, "Output", "ExpressionUUID" -> \
"e94be221-0ccd-43da-9062-7aa0bd999ef8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184155, 5384, 264, 7, 32, "Input", "ExpressionUUID" -> \
"f5fa7f98-0ebd-4b0e-942e-678f4cb97c44"],
Cell[184422, 5393, 277, 5, 32, "Output", "ExpressionUUID" -> \
"2dcf655f-03f1-4379-9d53-ec6e11ded0d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184736, 5403, 355, 9, 34, "Input", "ExpressionUUID" -> \
"ccea3706-3538-4ce2-8d08-c26a3094ad2f"],
Cell[185094, 5414, 259, 5, 32, "Output", "ExpressionUUID" -> \
"b0c9beb6-8d15-4d30-80ca-97507e01e9f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185390, 5424, 1125, 35, 55, "Input", "ExpressionUUID" -> \
"7781965a-7796-4d51-a487-a40a3c23d20c"],
Cell[186518, 5461, 957, 32, 65, "Output", "ExpressionUUID" -> \
"23d53cf5-fbf6-45ad-8d18-edc4d9736044"]
}, Open  ]],
Cell[CellGroupData[{
Cell[187512, 5498, 502, 16, 41, "Input", "ExpressionUUID" -> \
"b3176689-451d-455f-b256-0ef36c0af413"],
Cell[188017, 5516, 495, 16, 66, "Output", "ExpressionUUID" -> \
"b4605363-49e3-49b1-80f3-39caf9862eca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188549, 5537, 372, 11, 34, "Input", "ExpressionUUID" -> \
"c83f5fc7-9ce4-4d82-bf95-e343c1edeb24"],
Cell[188924, 5550, 195, 3, 32, "Output", "ExpressionUUID" -> \
"e976486c-2247-4697-aee1-c8a0d3cc914f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189156, 5558, 1316, 38, 80, "Input", "ExpressionUUID" -> \
"b0447813-dcac-4c24-a95c-23488c5fc34d"],
Cell[190475, 5598, 101670, 2544, 4300, "Output", "ExpressionUUID" -> \
"29694c34-d864-4541-9ac0-ed5987a540f7"]
}, Open  ]],
Cell[292160, 8145, 1211, 33, 57, "Input", "ExpressionUUID" -> \
"e9f86411-20c2-446e-85f3-967d1e4f2772"],
Cell[CellGroupData[{
Cell[293396, 8182, 251, 6, 34, "Input", "ExpressionUUID" -> \
"4f30dc58-c6bb-4df1-b2e8-9583253b6a96"],
Cell[293650, 8190, 211, 4, 32, "Output", "ExpressionUUID" -> \
"ee872522-3e06-4e44-9c63-f6c1da7c426c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293898, 8199, 724, 21, 34, "Input", "ExpressionUUID" -> \
"2b664063-661f-461c-ad39-2e32c5498ad8"],
Cell[294625, 8222, 35167, 603, 235, "Output", "ExpressionUUID" -> \
"0d040c96-7197-491a-a61f-86b1bc059a0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329829, 8830, 432, 13, 34, "Input", "ExpressionUUID" -> \
"27762764-6e01-4437-9979-8f7a608a0e9b"],
Cell[330264, 8845, 181495, 2972, 303, "Output", "ExpressionUUID" -> \
"f03d1010-1483-426d-90c0-463337e4815b"]
}, Open  ]],
Cell[511774, 11820, 270, 7, 34, "Input", "ExpressionUUID" -> \
"9abd52a2-7ffd-4688-abd6-19d79b20a429"],
Cell[512047, 11829, 698, 20, 34, "Input", "ExpressionUUID" -> \
"004eca4a-bd19-4df4-9486-9764e030a9c2"],
Cell[CellGroupData[{
Cell[512770, 11853, 247, 7, 32, "Input", "ExpressionUUID" -> \
"5180f141-1fe4-449b-9438-f45460571291"],
Cell[513020, 11862, 172, 4, 32, "Output", "ExpressionUUID" -> \
"361fbac1-4b8c-49b1-bdc5-89a00d9464ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513229, 11871, 288, 8, 32, "Input", "ExpressionUUID" -> \
"6579a01d-c9d0-4aa7-9abe-4c4f081a26d6"],
Cell[513520, 11881, 153, 3, 32, "Output", "ExpressionUUID" -> \
"5e703cc6-d51e-468a-9972-74a7a6a2615d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513710, 11889, 250, 7, 32, "Input", "ExpressionUUID" -> \
"db619402-456e-4a42-8b83-a944a3b6d367"],
Cell[513963, 11898, 172, 4, 32, "Output", "ExpressionUUID" -> \
"8b890037-503e-4127-9423-275015743bed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[514172, 11907, 876, 28, 55, "Input", "ExpressionUUID" -> \
"e4d42f08-8f88-4151-adbd-21afd0fcfca2"],
Cell[515051, 11937, 419, 14, 60, "Output", "ExpressionUUID" -> \
"f952eb6f-ad1b-4e6a-964d-64d48b03614a"]
}, Open  ]],
Cell[515485, 11954, 1070, 35, 56, "Input", "ExpressionUUID" -> \
"635d9836-4040-4dc5-85b7-746eb2f19b6d"],
Cell[CellGroupData[{
Cell[516580, 11993, 424, 13, 54, "Input", "ExpressionUUID" -> \
"36d05d4e-2aa5-4123-89fd-a32766cfb644"],
Cell[517007, 12008, 387, 13, 55, "Output", "ExpressionUUID" -> \
"3143c821-00dd-4d8e-8034-5df2e576fc62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[517431, 12026, 667, 21, 55, "Input", "ExpressionUUID" -> \
"0b7bb404-63c5-4032-bf63-62edda74fa17"],
Cell[518101, 12049, 478, 15, 56, "Output", "ExpressionUUID" -> \
"38e32e62-017b-425a-a460-1392e17a8366"]
}, Open  ]],
Cell[CellGroupData[{
Cell[518616, 12069, 1176, 34, 90, "Input", "ExpressionUUID" -> \
"466ac6d5-e1e7-4caf-8450-f412f2b7c4d1"],
Cell[519795, 12105, 411, 10, 23, "Message", "ExpressionUUID" -> \
"19060a8b-3012-4019-acf8-dd0e122b81d5"],
Cell[520209, 12117, 309, 8, 41, "Output", "ExpressionUUID" -> \
"1ac69c5f-48c7-4e16-9f39-a6fbbc4a266f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[520555, 12130, 1503, 44, 90, "Input", "ExpressionUUID" -> \
"1c232ae7-50eb-48ef-bb64-e34ea2297481"],
Cell[522061, 12176, 411, 10, 23, "Message", "ExpressionUUID" -> \
"65a35e8e-6c54-4094-8ac1-dbae3d42d948"],
Cell[522475, 12188, 279, 8, 41, "Output", "ExpressionUUID" -> \
"6e73ed8d-d750-4169-9518-ba6e218b13a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[522791, 12201, 1674, 48, 167, "Input", "ExpressionUUID" -> \
"2ea2a790-d1a6-40aa-a548-a283c00b0913"],
Cell[524468, 12251, 411, 10, 23, "Message", "ExpressionUUID" -> \
"7f0a7089-c6f4-40f5-b6a4-33de7a684734"],
Cell[524882, 12263, 276, 8, 41, "Output", "ExpressionUUID" -> \
"57b287ee-0ad4-49ee-94db-39ea7085420f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525195, 12276, 1224, 36, 92, "Input", "ExpressionUUID" -> \
"b203fbf5-b30a-48cd-94e0-3a9a1d2fddc9"],
Cell[526422, 12314, 407, 9, 23, "Message", "ExpressionUUID" -> \
"db706463-6b68-48dd-a7fe-a89e26aef70a"],
Cell[526832, 12325, 277, 8, 41, "Output", "ExpressionUUID" -> \
"026f2aea-7fb5-4528-bb59-20e4dcf354e9"]
}, Open  ]],
Cell[527124, 12336, 424, 9, 32, "Input", "ExpressionUUID" -> \
"0fac0000-a5e7-45dc-a6c9-e129f59cb5ec"],
Cell[CellGroupData[{
Cell[527573, 12349, 673, 21, 32, "Input", "ExpressionUUID" -> \
"819a0f64-1ab7-4af9-8486-17a0ec21293c"],
Cell[528249, 12372, 189, 4, 32, "Output", "ExpressionUUID" -> \
"c146df42-63e6-45e5-9f04-ef851e14329a"]
}, Open  ]],
Cell[528453, 12379, 426, 10, 32, "Input", "ExpressionUUID" -> \
"7082e94f-24d4-48f5-a7b8-6d07228846a6"],
Cell[CellGroupData[{
Cell[528904, 12393, 1303, 41, 74, "Input", "ExpressionUUID" -> \
"3041ba87-5e5d-4e75-8bf5-ad327b9687de"],
Cell[530210, 12436, 172, 3, 32, "Output", "ExpressionUUID" -> \
"d59606f9-633b-4678-b72f-124126c5a258"]
}, Open  ]],
Cell[530397, 12442, 2817, 72, 172, "Input", "ExpressionUUID" -> \
"784caad7-89d8-4171-9107-fbbcc33e95aa"],
Cell[533217, 12516, 468, 7, 32, "Input", "ExpressionUUID" -> \
"094412c0-4e2a-4ce3-872c-75020a9a32cf"],
Cell[533688, 12525, 1653, 45, 90, "Input", "ExpressionUUID" -> \
"56f940bf-a5da-4073-b8f1-bd41401ea374"],
Cell[535344, 12572, 1948, 53, 142, "Input", "ExpressionUUID" -> \
"dedc049d-020e-4ca1-a6b8-37128f1fb5b7"],
Cell[537295, 12627, 1821, 50, 92, "Input", "ExpressionUUID" -> \
"c1246ab9-04fa-4fa9-a665-c44425a0eb0d"],
Cell[539119, 12679, 2978, 81, 182, "Input", "ExpressionUUID" -> \
"5fc17088-c5b0-4613-9c1a-f37b37532d90"],
Cell[542100, 12762, 2283, 65, 172, "Input", "ExpressionUUID" -> \
"73d70655-9bb0-4af5-89cc-a76d044b1495"],
Cell[544386, 12829, 2829, 79, 196, "Input", "ExpressionUUID" -> \
"5093b8be-5278-4a1d-bda9-4fa56fb553b2"],
Cell[547218, 12910, 2020, 59, 115, "Input", "ExpressionUUID" -> \
"e8a2d613-6ad2-4af7-9a65-0448355aed4b"],
Cell[549241, 12971, 1570, 46, 92, "Input", "ExpressionUUID" -> \
"f7e62d0c-045a-4597-8dfe-0919493f9c15"],
Cell[550814, 13019, 2017, 59, 115, "Input", "ExpressionUUID" -> \
"5b0b6607-f0b3-4469-9865-95696dffa25d"],
Cell[552834, 13080, 2242, 61, 160, "Input", "ExpressionUUID" -> \
"247f4a21-2f7b-4ed4-8965-d9c65abe1952"],
Cell[555079, 13143, 1652, 48, 92, "Input", "ExpressionUUID" -> \
"14c24016-2344-4d9f-bb41-f85f8fa705c0"],
Cell[556734, 13193, 2283, 65, 172, "Input", "ExpressionUUID" -> \
"dd5b0d0e-e6ad-4c42-8467-643518b6891d"],
Cell[559020, 13260, 2806, 79, 182, "Input", "ExpressionUUID" -> \
"f9fbc16b-5657-47f3-9445-2914ae9c9746"],
Cell[561829, 13341, 2766, 79, 196, "Input", "ExpressionUUID" -> \
"33ccd3a2-e772-4bcd-94e9-93030e64d79c"],
Cell[564598, 13422, 2201, 61, 196, "Input", "ExpressionUUID" -> \
"95a2b142-e7d5-4a7d-8df6-8143adcba0b9"],
Cell[566802, 13485, 2786, 79, 196, "Input", "ExpressionUUID" -> \
"7b935989-26e8-479a-938c-32d7e333a23f"],
Cell[569591, 13566, 2303, 65, 182, "Input", "ExpressionUUID" -> \
"749b7acb-be0b-4458-87f1-d1b3bafc2b19"],
Cell[571897, 13633, 471, 10, 32, "Input", "ExpressionUUID" -> \
"d025397a-c3ca-4c24-be37-76c253ea2cce"],
Cell[572371, 13645, 2408, 77, 99, "Input", "ExpressionUUID" -> \
"99d04e16-05ae-4eef-8ae6-6ec17f3ee520"],
Cell[574782, 13724, 443, 9, 32, "Input", "ExpressionUUID" -> \
"41931467-36b3-4339-b35b-cb8d91cafae6"],
Cell[575228, 13735, 194, 5, 32, "Input", "ExpressionUUID" -> \
"517c094b-2d34-401b-956d-7baad328f02f"],
Cell[575425, 13742, 190, 5, 32, "Input", "ExpressionUUID" -> \
"fe8f4b4b-7f18-41c6-abb8-c24aecdd3ea9"],
Cell[575618, 13749, 481, 9, 32, "Input", "ExpressionUUID" -> \
"d7ef0e4e-9e8e-4a68-9e60-de2d439adcac"],
Cell[576102, 13760, 312, 8, 32, "Input", "ExpressionUUID" -> \
"fd8bb344-d034-44b1-9f16-f603f3d2b7a5"],
Cell[576417, 13770, 318, 8, 32, "Input", "ExpressionUUID" -> \
"9e1b575a-4049-4d1f-a6d5-c298a4ecd8a9"]
}
]
*)


